Orthogonal multiplet bases in SU(Nc) color space

We develop a general recipe for constructing orthogonal bases for the calculation of color structures appearing in QCD for any number of partons and arbitrary Nc. The bases are constructed using hermitian gluon projectors onto irreducible subspaces invariant under SU(Nc). Thus, each basis vector is associated with an irreducible representation of SU(Nc). The resulting multiplet bases are not only orthogonal, but also minimal for finite Nc. As a consequence, for calculations involving many colored particles, the number of basis vectors is reduced significantly compared to standard approaches employing overcomplete bases. We exemplify the method by constructing multiplet bases for all processes involving a total of 6 external colored partons.

==> anc/The2gProjectors.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*This package contains the projection operators for G1, G2 -> G3, G4*)
(**)


(* ::Text:: *)
(*The full set of projectors is:*)


Projectors2g={P1,P8s,P8a,P10,P10bar,P27,P0};


(* ::Text:: *)
(*The set of real projectors is:*)


Projectors2gSymmetric={P1,P8s,P8a,P20,P27,P0};


(* ::Text:: *)
(*Here P20=P10+P10bar.*)


(* ::Subsection:: *)
(*The explicit form of the 2g projectors*)



\!\(\*SubscriptBox[\(P1\), \({G1_, G2_, G3_, G4_}\)]\):=(Superscript[\[CapitalDelta], {G1, G2}]*
      Superscript[\[CapitalDelta], {G3, G4}])/(-1 + N^2);






\!\(\*SubscriptBox[\(P8s\), \({G1_, G2_, G3_, G4_}\)]\):= Module[{i1},(N*Superscript[d, {G1, G2, i1}]*
      Superscript[d, {i1, G3, G4}])/(2*(-4 + N^2)*TR)];






\!\(\*SubscriptBox[\(P8a\), \({G1_, G2_, G3_, G4_}\)]\):= Module[{i1},(Superscript[f, {G1, G2, i1}]*
      Superscript[f, {i1, G3, G4}])/(2*N*TR)];






\!\(\*SubscriptBox[\(P10\), \({G1_, G2_, G3_, G4_}\)]\):=Module[{i1},-(Superscript[f, {G1, G2,i1}]*Superscript[f, 
         {i1, G3, G4}])/(4*N*TR) - 
     (Superscript[o, {G1, G3, G2, G4}] - Superscript[o, {G2, G3, G1, G4}] + 
       TR^2*Superscript[\[CapitalDelta], {G1, G4}]*
        Superscript[\[CapitalDelta], {G2, G3}] - 
       TR^2*Superscript[\[CapitalDelta], {G1, G3}]*
        Superscript[\[CapitalDelta], {G2, G4}])/(4*TR^2)]






\!\(\*SubscriptBox[\(P10bar\), \({G1_, G2_, G3_, G4_}\)]\):=Module[{i1},-(Superscript[f, {G1, G2,i1}]*
        Superscript[f, {i1, G3, G4}])/(4*N*TR) - 
     (Superscript[o, {G1, G4, G2, G3}] - Superscript[o, {G2, G4, G1, G3}] + 
       TR^2*Superscript[\[CapitalDelta], {G1, G4}]*
        Superscript[\[CapitalDelta], {G2, G3}] - 
       TR^2*Superscript[\[CapitalDelta], {G1, G3}]*
        Superscript[\[CapitalDelta], {G2, G4}])/(4*TR^2)];






\!\(\*SubscriptBox[\(P20\), \({G1_, G2_, G3_, G4_}\)]\):=




\!\(\*SubscriptBox[\(P10\), \({G1, G2, G3, G4}\)]\)+




\!\(\*SubscriptBox[\(P10bar\), \({G1, G2, G3, G4}\)]\);






\!\(\*SubscriptBox[\(P27\), \({G1_, G2_, G3_, G4_}\)]\):=Module[{i1},((N*Superscript[d, {G1, G2, i1}]*Superscript[d, 
          {i1, G3, G4}])/(4*(2 + N)) - 
       (Superscript[f, {G1, G4, i1}]*Superscript[f, 
          {i1, G2, G3}])/2 - (Superscript[f, {G1, G2, i1}]*
         Superscript[f, {i1, G3, G4}])/4)/(2*TR) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/4 + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/4 + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(2*(1 + N))];





\!\(\*SubscriptBox[\(P0\), \({G1_, G2_, G3_, G4_}\)]\):= Module[{i1},(-(N*Superscript[d, {G1, G2, i1}]*Superscript[d, 
           {i1, G3, G4}])/(4*(-2 + N)) + 
       (Superscript[f, {G1, G4, i1}]*Superscript[f, 
          {i1, G2, G3}])/2 + (Superscript[f, {G1, G2, i1}]*
         Superscript[f, {i1, G3, G4}])/4)/(2*TR) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/4 + (Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G3, G2}])/4 - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(2*(-1 + N))];


(* ::Text:: *)
(*(Private note:   Created and checked in Check2gProjectorsFromPaperv2.nb )*)


==> anc/The2q2qbar2gProjectorsAndVectors.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*This package contains the vectors for the color space Q1 Q2bar G3->Q4 Q5bar G6, or more generally, depending on definition: *)
(*Q1 and Q5 incoming quark or outgoing anti-quark and Q2 and Q4, outgoing quark or incoming anti-quark and G3 and G6 gluons*)
(*or *)
(*Q1 and Q5 outgoing quark or incoming anti-quark and Q2 and Q4 incoming quark or outgoing anti-quark  and G3 and G6 gluons.*)
(**)


(* ::Text:: *)
(*The names of all projectors and vectors are: *)


Projectors2q2qbar2g={P81,P18,P88s,P88a,P810,P810bar,P827,P80};


Basis2q2qbar2g={Vector8181,Vector1818,Vector1888s,Vector1888a,Vector88s18,Vector88s88s,Vector88s88a,Vector88a18,Vector88a88s,Vector88a88a,Vector810810,Vector810bar810bar,Vector827827,Vector8080};


(* ::Text:: *)
(*The projectors and vectors are defined using the two gluon projectors.*)


(* ::Subsection::Closed:: *)
(*The two gluon projectors*)



\!\(\*SubscriptBox[\(P1\), \({G1_, G2_, G3_, G4_}\)]\):=(Superscript[\[CapitalDelta], {G1, G2}]*
      Superscript[\[CapitalDelta], {G3, G4}])/(-1 + N^2);







\!\(\*SubscriptBox[\(P8s\), \({G1_, G2_, G3_, G4_}\)]\):= Module[{i1},(N*Superscript[d, {G1, G2, i1}]*
      Superscript[d, {i1, G3, G4}])/(2*(-4 + N^2)*TR)];







\!\(\*SubscriptBox[\(P8a\), \({G1_, G2_, G3_, G4_}\)]\):= Module[{i1},(Superscript[f, {G1, G2, i1}]*
      Superscript[f, {i1, G3, G4}])/(2*N*TR)];







\!\(\*SubscriptBox[\(P10\), \({G1_, G2_, G3_, G4_}\)]\):=Module[{i1},-(Superscript[f, {G1, G2,i1}]*Superscript[f, 
         {i1, G3, G4}])/(4*N*TR) - 
     (Superscript[o, {G1, G3, G2, G4}] - Superscript[o, {G2, G3, G1, G4}] + 
       TR^2*Superscript[\[CapitalDelta], {G1, G4}]*
        Superscript[\[CapitalDelta], {G2, G3}] - 
       TR^2*Superscript[\[CapitalDelta], {G1, G3}]*
        Superscript[\[CapitalDelta], {G2, G4}])/(4*TR^2)]







\!\(\*SubscriptBox[\(P10bar\), \({G1_, G2_, G3_, G4_}\)]\):=Module[{i1},-(Superscript[f, {G1, G2,i1}]*
        Superscript[f, {i1, G3, G4}])/(4*N*TR) - 
     (Superscript[o, {G1, G4, G2, G3}] - Superscript[o, {G2, G4, G1, G3}] + 
       TR^2*Superscript[\[CapitalDelta], {G1, G4}]*
        Superscript[\[CapitalDelta], {G2, G3}] - 
       TR^2*Superscript[\[CapitalDelta], {G1, G3}]*
        Superscript[\[CapitalDelta], {G2, G4}])/(4*TR^2)];







\!\(\*SubscriptBox[\(P20\), \({G1_, G2_, G3_, G4_}\)]\):=





\!\(\*SubscriptBox[\(P10\), \({G1, G2, G3, G4}\)]\)+





\!\(\*SubscriptBox[\(P10bar\), \({G1, G2, G3, G4}\)]\);







\!\(\*SubscriptBox[\(P27\), \({G1_, G2_, G3_, G4_}\)]\):=Module[{i1},((N*Superscript[d, {G1, G2, i1}]*Superscript[d, 
          {i1, G3, G4}])/(4*(2 + N)) - 
       (Superscript[f, {G1, G4, i1}]*Superscript[f, 
          {i1, G2, G3}])/2 - (Superscript[f, {G1, G2, i1}]*
         Superscript[f, {i1, G3, G4}])/4)/(2*TR) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/4 + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/4 + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(2*(1 + N))];






\!\(\*SubscriptBox[\(P0\), \({G1_, G2_, G3_, G4_}\)]\):= Module[{i1},(-(N*Superscript[d, {G1, G2, i1}]*Superscript[d, 
           {i1, G3, G4}])/(4*(-2 + N)) + 
       (Superscript[f, {G1, G4, i1}]*Superscript[f, 
          {i1, G2, G3}])/2 + (Superscript[f, {G1, G2, i1}]*
         Superscript[f, {i1, G3, G4}])/4)/(2*TR) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/4 + (Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G3, G2}])/4 - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(2*(-1 + N))];


(* ::Subsection::Closed:: *)
(*The Q1 Q2 G3 -> Q4 Q5 G6 projectors*)


Subscript[P81, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},(Subscript[P1, {G3, i1, G6, i2}]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i2}], Q5], Q4])/TR]


Subscript[P18, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=(Subscript[Superscript[\[Delta], Q1], Q2]*Subscript[Superscript[\[Delta], Q5], Q4]*
  Superscript[\[CapitalDelta], {G3, G6}])/N


Subscript[P88s, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},(Subscript[P8s, {G3, i1, G6, i2}]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i2}], Q5], Q4])/TR]


Subscript[P88a, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:= Module[{i1,i2,i3},(Subscript[P8a, {G3, i1, G6, i2}]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i2}], Q5], Q4])/TR]


Subscript[P810, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},(Subscript[P10, {G3, i1, G6, i2}]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i2}], Q5], Q4])/TR]


Subscript[P810bar, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},(Subscript[P10bar, {G3, i1, G6, i2}]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i2}], Q5], Q4])/TR]


Subscript[P827, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},(Subscript[P27, {G3, i1, G6, i2}]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i2}], Q5], Q4])/TR]


Subscript[P80, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},(Subscript[P0, {G3, i1, G6, i2}]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i2}], Q5], Q4])/TR]


(* ::Subsection::Closed:: *)
(*The Q1 Q2 G3 -> Q4 Q5 G6 vectors*)


(* ::Text:: *)
(*Singlet*)


Subscript[Vector8181, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Subscript[P81, {Q1, Q2, G3, Q4, Q5, G6}]


(* ::Text:: *)
(*Octets *)


Subscript[Vector1818, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=1/Sqrt[-1 + N^2]*Subscript[P18, {Q1, Q2, G3, Q4, Q5, G6}]


Subscript[Vector1888s, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1},(Subscript[Superscript[\[Delta], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i1}], Q5], Q4]*
  Superscript[d, {G3, G6, i1}])/(Sqrt[2]*Sqrt[4 - 5*N^2 + N^4]*TR)]


Subscript[Vector1888a, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1},(I*Subscript[Superscript[\[Delta], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i1}], Q5], Q4]*
  Superscript[f, {G3, G6, i1}])/(Sqrt[2]*N*Sqrt[-1 + N^2]*TR)]


Subscript[Vector88s18, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1},(Subscript[Superscript[\[Delta], Q5], Q4]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Superscript[d, {G3, i1, G6}])/(Sqrt[2]*Sqrt[4 - 5*N^2 + N^4]*TR)]


Subscript[Vector88s88s, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=1/Sqrt[-1 + N^2]*Subscript[P88s, {Q1, Q2, G3, Q4, Q5, G6}]


Subscript[Vector88s88a, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},((I/2)*Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i3}], Q5], Q4]*
  Superscript[d, {i1, G3, i2}]*
  Superscript[f, {i2, G6, i3}])/(Sqrt[4 - 5*N^2 + N^4]*TR^2)]


Subscript[Vector88a18, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1},(I*Subscript[Superscript[\[Delta], Q5], Q4]*
  Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Superscript[f, {i1, G3, G6}])/(Sqrt[2]*N*Sqrt[-1 + N^2]*TR)]


Subscript[Vector88a88s, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=Module[{i1,i2,i3},((I/2)*Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
  Subscript[Superscript[Superscript[t, {i3}], Q5], Q4]*
  Superscript[d, {i2, G6, i3}]*
  Superscript[f, {i1, G3, i2}])/(Sqrt[4 - 5*N^2 + N^4]*TR^2)]


Subscript[Vector88a88a, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=1/Sqrt[-1 + N^2]*Subscript[P88a, {Q1, Q2, G3, Q4, Q5, G6}]


(* ::Text:: *)
(*Decuplet*)


Subscript[Vector810810, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=2/Sqrt[N^4-5N^2+4]*Subscript[P810, {Q1, Q2, G3, Q4, Q5, G6}]


(* ::Text:: *)
(*Anti-decuplet*)


Subscript[Vector810bar810bar, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=2/Sqrt[N^4-5N^2+4]*Subscript[P810bar, {Q1, Q2, G3, Q4, Q5, G6}]


(* ::Text:: *)
(*27-plet*)


Subscript[Vector827827, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=(1/N)2/Sqrt[N^2+2N-3]*Subscript[P827, {Q1, Q2, G3, Q4, Q5, G6}]


(* ::Text:: *)
(*0-plet*)


Subscript[Vector8080, {Q1_, Q2_, G3_, Q4_, Q5_, G6_}]:=(1/N)2/Sqrt[N^2-2N-3]*Subscript[P80, {Q1, Q2, G3, Q4, Q5, G6}]


(* ::Text:: *)
(*(Private note: Projectors and vectors for Q1 Q2 G3 -> Q4 Q5 G6 are manually constructed in 2q2qbar2gv2.nb. This package is also read in and tested in the same document.)*)


==> anc/The3gProjectorsInProjForm.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*This package contains the projection operators for G1 G2 G3 -> G4 G5 G6 expressed in terms of the 2 g projectors and structure constants*)
(**)


(* ::Text:: *)
(*The projectors are named:*)


Projectors3g={Proj18,
Proj8s1,Proj8s8s,Proj8s8a,Proj8s10,Proj8s10bar,Proj8s27,Proj8s0,
Proj8a1,Proj8a8s,Proj8a8a,Proj8a10,Proj8a10bar,Proj8a27,Proj8a0,
Proj108,Proj1010f,Proj1010fd,Proj1027,Proj100,
Proj10bar8,Proj10bar10barf,Proj10bar10barfd,Proj10bar27,Proj10bar0,
Proj278,Proj2710,Proj2710bar,Proj2727s,Proj2727a,
Proj08,Proj010,Proj010bar,Proj00s,Proj00a,
Proj1035,Proj10c111c3,Proj10c21c21,Proj10c21c3,
Proj10bar35bar,Proj10barc3c111,Proj10barc21c21,Proj10barc3c21,
Proj2735,Proj2735bar,Proj27c21c21,Proj2764,
Proj0c21c21,Proj0c21c3,Proj0c3c21,Proj0c3c3
};




(* ::Subsection::Closed:: *)
(*The projectors are defined as*)


Subscript[Proj00a , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, -((Subscript[P0, {G1, G2, i1, i2}]*Subscript[P0, {i1, i3, i4, i6}]*
       Subscript[P0, {i4, i5, G4, G5}]*Superscript[f, {i2, G3, i3}]*
       Superscript[f, {i6, G6, i5}])/((-1 + N)*TR))]
 
 
Subscript[Proj00s , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, ((-2 + N)*N*Subscript[P0, {G1, G2, i1, i2}]*
      Subscript[P0, {i1, i3, i4, i6}]*Subscript[P0, {i4, i5, G4, G5}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     ((8 - 6*N - 3*N^2 + N^3)*TR)]
 
Subscript[Proj010 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (2*(-2 + N)*Subscript[P0, {G1, G2, i1, i2}]*
      Subscript[P0, {i4, i5, G4, G5}]*Subscript[P10, {i1, i3, i4, i6}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     ((-3 + N)*N*TR)]
 
Subscript[Proj010bar , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (2*(-2 + N)*Subscript[P0, {G1, G2, i1, i2}]*
      Subscript[P0, {i4, i5, G4, G5}]*Subscript[P10bar, {i1, i3, i4, i6}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     ((-3 + N)*N*TR)]
 
Subscript[Proj08 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (4*(-1 + N)*Subscript[P0, {G1, G2, i1, G3}]*
      Subscript[P0, {i1, G6, G4, G5}])/((-3 + N)*N^2)]
 
Subscript[Proj100 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(-2*N*Subscript[P0, {i1, i3, i4, i6}]*Subscript[P10, {G1, G2, i1, i2}]*
      Subscript[P10, {i4, i5, G4, G5}]*Superscript[f, {i2, G3, i3}]*
      Superscript[f, {i6, G6, i5}])/((-2 + N + N^2)*TR)]
 
Subscript[Proj1010f , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},Conjugate[Subscript[Cdagger10f, {i1, i2, G1, G2, G3}]]*
     Subscript[Cdagger10f, {i1, i2, G4, G5, G6}]]
 
Subscript[Proj1010fd , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, Conjugate[Subscript[Cdagger10fd, {i1, i2, G1, G2, G3}]]*
     Subscript[Cdagger10fd, {i1, i2, G4, G5, G6}]]
 
Subscript[Proj1027 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (2*N*Subscript[P10, {G1, G2, i1, i2}]*Subscript[P10, 
       {i4, i5, G4, G5}]*Subscript[P27, {i1, i3, i4, i6}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     ((-2 - N + N^2)*TR)]
 
Subscript[Proj108 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (4*Subscript[P10, {G1, G2, i1, G3}]*Subscript[P10, {i1, G6, G4, G5}])/
     (-4 + N^2)]
 
Subscript[Proj10bar0 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(-2*N*Subscript[P0, {i1, i3, i4, i6}]*Subscript[P10bar, 
       {G1, G2, i1, i2}]*Subscript[P10bar, {i4, i5, G4, G5}]*
      Superscript[f, {i2, G3, i3}]*Superscript[f, {i6, G6, i5}])/
     ((-2 + N + N^2)*TR)]
 
Subscript[Proj10bar10barf , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, Conjugate[Subscript[Cdagger10barf, {i1, i2, G1, G2, G3}]]*
     Subscript[Cdagger10barf, {i1, i2, G4, G5, G6}]]

Subscript[Proj10bar10barfd , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, Conjugate[Subscript[Cdagger10barfd, {i1, i2, G1, G2, G3}]]*
     Subscript[Cdagger10barfd, {i1, i2, G4, G5, G6}]]
 
Subscript[Proj10bar27 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (2*N*Subscript[P10bar, {G1, G2, i1, i2}]*
      Subscript[P10bar, {i4, i5, G4, G5}]*Subscript[P27, {i1, i3, i4, i6}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     ((-2 - N + N^2)*TR)]
 
Subscript[Proj10bar8 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (4*Subscript[P10bar, {G1, G2, i1, G3}]*Subscript[P10bar, 
       {i1, G6, G4, G5}])/(-4 + N^2)]
 
Subscript[Proj18 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
       {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(-1 + N^2)]
 
Subscript[Proj2710 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(2*(2 + N)*Subscript[P10, {i1, i3, i4, i6}]*
      Subscript[P27, {G1, G2, i1, i2}]*Subscript[P27, {i4, i5, G4, G5}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     (N*(3 + N)*TR)]
 
Subscript[Proj2710bar , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (2*(2 + N)*Subscript[P10bar, {i1, i3, i4, i6}]*
      Subscript[P27, {G1, G2, i1, i2}]*Subscript[P27, {i4, i5, G4, G5}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     (N*(3 + N)*TR)]
 
Subscript[Proj2727a , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, -((Subscript[P27, {G1, G2, i1, i2}]*Subscript[P27, {i1, i3, i4, i6}]*
       Subscript[P27, {i4, i5, G4, G5}]*Superscript[f, {i2, G3, i3}]*
       Superscript[f, {i6, G6, i5}])/((1 + N)*TR))]
 
Subscript[Proj2727s , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (N*(2 + N)*Subscript[P27, {G1, G2, i1, i2}]*
      Subscript[P27, {i1, i3, i4, i6}]*Subscript[P27, {i4, i5, G4, G5}]*
      Superscript[d, {i2, G3, i3}]*Superscript[d, {i6, G6, i5}])/
     ((-8 - 6*N + 3*N^2 + N^3)*TR)]
 
Subscript[Proj278 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(4*(1 + N)*Subscript[P27, {G1, G2, i1, G3}]*
      Subscript[P27, {i1, G6, G4, G5}])/(N^2*(3 + N))]
 
Subscript[Proj8a0 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (Subscript[P0, {i1, G3, i2, G6}]*Superscript[f, {G1, G2, i1}]*
      Superscript[f, {i2, G4, G5}])/(2*N*TR)]
 
Subscript[Proj8a1 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (Superscript[f, {G1, G2, G3}]*Superscript[f, {G4, G5, G6}])/
     (2*N*(-1 + N^2)*TR)]
 
Subscript[Proj8a10 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(Subscript[P10, {i1, G3, i2, G6}]*Superscript[f, {G1, G2, i1}]*
      Superscript[f, {i2, G4, G5}])/(2*N*TR)]
 
Subscript[Proj8a10bar , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (Subscript[P10bar, {i1, G3, i2, G6}]*Superscript[f, {G1, G2, i1}]*
      Superscript[f, {i2, G4, G5}])/(2*N*TR)]
 
Subscript[Proj8a27 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (Subscript[P27, {i1, G3, i2, G6}]*Superscript[f, {G1, G2, i1}]*
      Superscript[f, {i2, G4, G5}])/(2*N*TR)]
 
Subscript[Proj8a8a , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (Superscript[f, {G1, G2, i1}]*Superscript[f, {G4, G5, i3}]*
      Superscript[f, {i1, G3, i2}]*Superscript[f, {i3, G6, i2}])/(4*N^2*TR^2)]
 
Subscript[Proj8a8s , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (Superscript[d, {i1, G3, i2}]*Superscript[d, {i3, G6, i2}]*
      Superscript[f, {G1, G2, i1}]*Superscript[f, {G4, G5, i3}])/
     (4*(-4 + N^2)*TR^2)]
 
Subscript[Proj8s0 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (N*Subscript[P0, {i1, G3, i2, G6}]*Superscript[d, {G1, G2, i1}]*
      Superscript[d, {i2, G4, G5}])/(2*(-4 + N^2)*TR)]
 
Subscript[Proj8s1 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(N*Superscript[d, {G1, G2, G3}]*Superscript[d, {G4, G5, G6}])/
     (2*(4 - 5*N^2 + N^4)*TR)]
 
Subscript[Proj8s10 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (N*Subscript[P10, {i1, G3, i2, G6}]*Superscript[d, {G1, G2, i1}]*
      Superscript[d, {i2, G4, G5}])/(2*(-4 + N^2)*TR) ]
 
Subscript[Proj8s10bar , {G1_, G2_, G3_, G4_, G5_, G6_}] :=   Module[{i1,i2,i3,i4,i5,i6},(N*Subscript[P10bar, {i1, G3, i2, G6}]*
      Superscript[d, {G1, G2, i1}]*Superscript[d, {i2, G4, G5}])/
     (2*(-4 + N^2)*TR)]
 
Subscript[Proj8s27 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (N*Subscript[P27, {i1, G3, i2, G6}]*Superscript[d, {G1, G2, i1}]*
      Superscript[d, {i2, G4, G5}])/(2*(-4 + N^2)*TR)]
 
Subscript[Proj8s8a , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(Superscript[d, {G1, G2, i1}]*Superscript[d, {G4, G5, i3}]*
      Superscript[f, {i1, G3, i2}]*Superscript[f, {i3, G6, i2}])/
     (4*(-4 + N^2)*TR^2)]
 
Subscript[Proj8s8s , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (N^2*Superscript[d, {G1, G2, i1}]*Superscript[d, {G4, G5, i3}]*
      Superscript[d, {i1, G3, i2}]*Superscript[d, {i3, G6, i2}])/
     (4*(-4 + N^2)^2*TR^2)]


Subscript[Proj0c21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (-4*(-4 + N)*(-1 + N)*Subscript[P00s, {G1, G2, G3, G4, G5, 
         G6}])/(9*(-2 + N)*N) - 
     (2*(-3 + N)*Subscript[P010, {G1, G2, G3, G4, G5, G6}])/(3*(-2 + N)) - 
     (2*(-3 + N)*Subscript[P010bar, {G1, G2, G3, G4, G5, G6}])/(3*(-2 + N)) + 
     ((6 - 5*N)*(-3 + N)*Subscript[P08, {G1, G2, G3, G4, G5, G6}])/
      (9*(-2 + N)*(-1 + N)) + 
     (16*Subscript[T0c21c21, {G1, G2, G3, G4, G5, G6}])/(9*TR^3)
 

 
Subscript[Proj0c21c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, -Subscript[P00a, {G1, G2, G3, G4, G5, G6}]/2 - 
     ((-8 - 2*N + N^2)*Subscript[P00s, {G1, G2, G3, G4, G5, G6}])/
      (18*(-2 + N)*N) - (N*Subscript[P010, {G1, G2, G3, G4, G5, G6}])/
      (3*(-2 + N)) - ((-3 + N)*N*Subscript[P08, {G1, G2, G3, G4, G5, G6}])/
      (9*(-2 + N)*(-1 + N)) + 
     (4*Subscript[T0c21c3, {G1, G2, G3, G4, G5, G6}])/(3*TR^3) + 
     ((I/6)*Subscript[P0, {G1, G2, i1, i2}]*Subscript[P0, {i1, i3, i4, i6}]*
       Subscript[P0, {i4, i5, G4, G5}]*Superscript[d, {i6, G6, i5}]*
       Superscript[f, {i2, G3, i3}])/((-1 + N)*TR) + 
     ((I/6)*Subscript[P0, {G1, G2, i1, i2}]*Subscript[P0, {i1, i3, i4, i6}]*
       Subscript[P0, {i4, i5, G4, G5}]*Superscript[d, {i2, G3, i3}]*
       Superscript[f, {i6, G6, i5}])/((-1 + N)*TR)]
 
 
Subscript[Proj0c3c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, -Subscript[P00a, {G1, G2, G3, G4, G5, G6}]/2 - 
     ((-8 - 2*N + N^2)*Subscript[P00s, {G1, G2, G3, G4, G5, G6}])/
      (18*(-2 + N)*N) - (N*Subscript[P010bar, {G1, G2, G3, G4, G5, G6}])/
      (3*(-2 + N)) - ((-3 + N)*N*Subscript[P08, {G1, G2, G3, G4, G5, G6}])/
      (9*(-2 + N)*(-1 + N)) + 
     (4*Subscript[T0c3c21, {G1, G2, G3, G4, G5, G6}])/(3*TR^3) - 
     ((I/6)*Subscript[P0, {G1, G2, i1, i2}]*Subscript[P0, {i1, i3, i4, i6}]*
       Subscript[P0, {i4, i5, G4, G5}]*Superscript[d, {i6, G6, i5}]*
       Superscript[f, {i2, G3, i3}])/((-1 + N)*TR) - 
     ((I/6)*Subscript[P0, {G1, G2, i1, i2}]*Subscript[P0, {i1, i3, i4, i6}]*
       Subscript[P0, {i4, i5, G4, G5}]*Superscript[d, {i2, G3, i3}]*
       Superscript[f, {i6, G6, i5}])/((-1 + N)*TR)]
 
Subscript[Proj0c3c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (-4*(-2 + N + N^2)*Subscript[P00s, {G1, G2, G3, G4, G5, G6}])/
      (9*(-2 + N)*N) - (2*N^2*Subscript[P08, {G1, G2, G3, G4, G5, G6}])/
      (9*(-2 + N)*(-1 + N)) + Subscript[T0c3c3, {G1, G2, G3, G4, G5, G6}]/TR^3
 
Subscript[Proj1035 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10fd, 
         {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10f, {i1, i2, G4, G5, G6}])/
      (6*N) + (Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10f, 
         {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10fd, {i1, i2, G4, G5, G6}])/
      (6*N) - ((3 + N)*Subscript[P1010f, {G1, G2, G3, G4, G5, G6}])/(18*N) - 
     ((-3 + N)*Subscript[P1010fd, {G1, G2, G3, G4, G5, G6}])/(2*N) - 
     ((-2 + N)*Subscript[P1027, {G1, G2, G3, G4, G5, G6}])/(3*N) - 
     ((-2 + N)*Subscript[P108, {G1, G2, G3, G4, G5, G6}])/(3*N) + 
     (4*Subscript[T1035, {G1, G2, G3, G4, G5, G6}])/(3*TR^3)]
 
Subscript[Proj10bar35bar , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, -(Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10barfd, 
          {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10barf, 
         {i1, i2, G4, G5, G6}])/(6*N) - 
     (Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10barf, 
         {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10barfd, 
        {i1, i2, G4, G5, G6}])/(6*N) - 
     ((3 + N)*Subscript[P10bar10barf, {G1, G2, G3, G4, G5, G6}])/(18*N) - 
     ((-3 + N)*Subscript[P10bar10barfd, {G1, G2, G3, G4, G5, G6}])/(2*N) - 
     ((-2 + N)*Subscript[P10bar27, {G1, G2, G3, G4, G5, G6}])/(3*N) - 
     ((-2 + N)*Subscript[P10bar8, {G1, G2, G3, G4, G5, G6}])/(3*N) + 
     (4*Subscript[T10bar35bar, {G1, G2, G3, G4, G5, G6}])/(3*TR^3)]
 
Subscript[Proj10barc21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (-2*(-1 + N)*Subscript[P10bar0, {G1, G2, G3, G4, G5, G6}])/
      (3*N) - (4*Subscript[P10bar10barf, {G1, G2, G3, G4, G5, G6}])/9 - 
     (2*(1 + N)*Subscript[P10bar27, {G1, G2, G3, G4, G5, G6}])/(3*N) - 
     Subscript[P10bar8, {G1, G2, G3, G4, G5, G6}]/3 + 
     (16*Subscript[T10barc21c21, {G1, G2, G3, G4, G5, G6}])/(9*TR^3)]
 
Subscript[Proj10barc3c111 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, (-4*Subscript[P10bar10barf, {G1, G2, G3, G4, G5, G6}])/9 + 
     Subscript[T10barc3c111, {G1, G2, G3, G4, G5, G6}]/TR^3]
 
Subscript[Proj10barc3c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},(Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10barfd, 
         {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10barf, 
        {i1, i2, G4, G5, G6}])/(6*N) + 
     (Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10barf, 
         {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10barfd, 
        {i1, i2, G4, G5, G6}])/(6*N) - 
     ((2 + N)*Subscript[P10bar0, {G1, G2, G3, G4, G5, G6}])/(3*N) - 
     ((-3 + N)*Subscript[P10bar10barf, {G1, G2, G3, G4, G5, G6}])/(18*N) - 
     ((3 + N)*Subscript[P10bar10barfd, {G1, G2, G3, G4, G5, G6}])/(2*N) - 
     ((2 + N)*Subscript[P10bar8, {G1, G2, G3, G4, G5, G6}])/(3*N) + 
     (4*Subscript[T10barc3c21, {G1, G2, G3, G4, G5, G6}])/(3*TR^3)]
 
Subscript[Proj10c111c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (-4*Subscript[P1010f, {G1, G2, G3, G4, G5, G6}])/9 + 
     Subscript[T10c111c3, {G1, G2, G3, G4, G5, G6}]/TR^3
 
Subscript[Proj10c21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (-2*(-1 + N)*Subscript[P100, {G1, G2, G3, G4, G5, G6}])/
      (3*N) - (4*Subscript[P1010f, {G1, G2, G3, G4, G5, G6}])/9 - 
     (2*(1 + N)*Subscript[P1027, {G1, G2, G3, G4, G5, G6}])/(3*N) - 
     Subscript[P108, {G1, G2, G3, G4, G5, G6}]/3 + 
     (16*Subscript[T10c21c21, {G1, G2, G3, G4, G5, G6}])/(9*TR^3)
 
Subscript[Proj10c21c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, -(Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10fd, 
          {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10f, {i1, i2, G4, G5, G6}])/
      (6*N) - (Sqrt[-9 + N^2]*Conjugate[Subscript[Cdagger10f, 
         {i1, i2, G1, G2, G3}]]*Subscript[Cdagger10fd, {i1, i2, G4, G5, G6}])/
      (6*N) - ((2 + N)*Subscript[P100, {G1, G2, G3, G4, G5, G6}])/(3*N) - 
     ((-3 + N)*Subscript[P1010f, {G1, G2, G3, G4, G5, G6}])/(18*N) - 
     ((3 + N)*Subscript[P1010fd, {G1, G2, G3, G4, G5, G6}])/(2*N) - 
     ((2 + N)*Subscript[P108, {G1, G2, G3, G4, G5, G6}])/(3*N) + 
     (4*Subscript[T10c21c3, {G1, G2, G3, G4, G5, G6}])/(3*TR^3)]
 
Subscript[Proj2735 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  Module[{i1,i2,i3,i4,i5,i6},-(N*Subscript[P2710, {G1, G2, G3, G4, G5, G6}])/(3*(2 + N)) - 
     Subscript[P2727a, {G1, G2, G3, G4, G5, G6}]/2 - 
     ((-8 + 2*N + N^2)*Subscript[P2727s, {G1, G2, G3, G4, G5, G6}])/
      (18*N*(2 + N)) - (N*(3 + N)*Subscript[P278, {G1, G2, G3, G4, G5, G6}])/
      (9*(1 + N)*(2 + N)) + (4*Subscript[T2735, {G1, G2, G3, G4, G5, G6}])/
      (3*TR^3) - ((I/6)*Subscript[P27, {G1, G2, i1, i2}]*
       Subscript[P27, {i1, i3, i4, i6}]*Subscript[P27, {i4, i5, G4, G5}]*
       Superscript[d, {i6, G6, i5}]*Superscript[f, {i2, G3, i3}])/
      ((1 + N)*TR) - ((I/6)*Subscript[P27, {G1, G2, i1, i2}]*
       Subscript[P27, {i1, i3, i4, i6}]*Subscript[P27, {i4, i5, G4, G5}]*
       Superscript[d, {i2, G3, i3}]*Superscript[f, {i6, G6, i5}])/((1 + N)*TR)]
 
Subscript[Proj2735bar , {G1_, G2_, G3_, G4_, G5_, G6_}] := Module[{i1,i2,i3,i4,i5,i6}, -(N*Subscript[P2710bar, {G1, G2, G3, G4, G5, G6}])/
      (3*(2 + N)) - Subscript[P2727a, {G1, G2, G3, G4, G5, G6}]/2 - 
     ((-8 + 2*N + N^2)*Subscript[P2727s, {G1, G2, G3, G4, G5, G6}])/
      (18*N*(2 + N)) - (N*(3 + N)*Subscript[P278, {G1, G2, G3, G4, G5, G6}])/
      (9*(1 + N)*(2 + N)) + (4*Subscript[T2735bar, {G1, G2, G3, G4, G5, G6}])/
      (3*TR^3) + ((I/6)*Subscript[P27, {G1, G2, i1, i2}]*
       Subscript[P27, {i1, i3, i4, i6}]*Subscript[P27, {i4, i5, G4, G5}]*
       Superscript[d, {i6, G6, i5}]*Superscript[f, {i2, G3, i3}])/
      ((1 + N)*TR) + ((I/6)*Subscript[P27, {G1, G2, i1, i2}]*
       Subscript[P27, {i1, i3, i4, i6}]*Subscript[P27, {i4, i5, G4, G5}]*
       Superscript[d, {i2, G3, i3}]*Superscript[f, {i6, G6, i5}])/((1 + N)*TR)]
 
Subscript[Proj2764 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (-4*(-2 - N + N^2)*Subscript[P2727s, {G1, G2, G3, G4, G5, G6}])/
      (9*N*(2 + N)) - (2*N^2*Subscript[P278, {G1, G2, G3, G4, G5, G6}])/
      (9*(1 + N)*(2 + N)) + Subscript[T2764, {G1, G2, G3, G4, G5, G6}]/TR^3
 
Subscript[Proj27c21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (-2*(3 + N)*Subscript[P2710, {G1, G2, G3, G4, G5, G6}])/
      (3*(2 + N)) - (2*(3 + N)*Subscript[P2710bar, {G1, G2, G3, G4, G5, G6}])/
      (3*(2 + N)) - (4*(1 + N)*(4 + N)*Subscript[P2727s, 
        {G1, G2, G3, G4, G5, G6}])/(9*N*(2 + N)) - 
     ((3 + N)*(6 + 5*N)*Subscript[P278, {G1, G2, G3, G4, G5, G6}])/
      (9*(1 + N)*(2 + N)) + (16*Subscript[T27c21c21, {G1, G2, G3, G4, G5, 
         G6}])/(9*TR^3)



(* ::Text:: *)
(*Useful for simplifying roots:*)


Unprotect[Conjugate];
Conjugate[Sqrt[N TR]]=Sqrt[N TR];
Conjugate[Sqrt[(-9 + N^2)*TR]]=Sqrt[(-9 + N^2)*TR];
Conjugate[N^anyX_]=N^anyX;
Protect[Conjugate];



(* ::Subsection::Closed:: *)
(*The Clebsch-Gordan matrices*)


Subscript[Cdagger10barf , {I1_, I2_, G4_, G5_, G6_}] := (Sqrt[N*TR]*Superscript[o, {G4, G5, G6, I1, I2}])/
      (8*N^2*TR^3) - (Sqrt[N*TR]*Superscript[o, {G4, G5, G6, I2, I1}])/
      (8*N^2*TR^3) - (Sqrt[N*TR]*Superscript[o, {G4, G5, I1, I2, G6}])/
      (8*N^2*TR^3) + (Sqrt[N*TR]*Superscript[o, {G4, G5, I2, I1, G6}])/
      (8*N^2*TR^3) - Superscript[o, {G4, G6, I1, G5, I2}]/
      (8*TR^2*Sqrt[N*TR]) - (Sqrt[N*TR]*Superscript[o, {G4, G6, I1, I2, 
         G5}])/(8*N^2*TR^3) + Superscript[o, {G4, G6, I2, G5, I1}]/
      (8*TR^2*Sqrt[N*TR]) + (Sqrt[N*TR]*Superscript[o, {G4, G6, I2, I1, 
         G5}])/(8*N^2*TR^3) - Superscript[o, {G4, I1, G5, G6, I2}]/
      (8*TR^2*Sqrt[N*TR]) + Superscript[o, {G4, I1, G5, I2, G6}]/
      (8*TR^2*Sqrt[N*TR]) + Superscript[o, {G4, I1, G6, G5, I2}]/
      (8*TR^2*Sqrt[N*TR]) + (Sqrt[N*TR]*Superscript[o, {G4, I1, I2, G6, 
         G5}])/(8*N^2*TR^3) + Superscript[o, {G4, I2, G5, G6, I1}]/
      (8*TR^2*Sqrt[N*TR]) - Superscript[o, {G4, I2, G5, I1, G6}]/
      (8*TR^2*Sqrt[N*TR]) - Superscript[o, {G4, I2, G6, G5, I1}]/
      (8*TR^2*Sqrt[N*TR]) - (Sqrt[N*TR]*Superscript[o, {G4, I2, I1, G6, 
         G5}])/(8*N^2*TR^3) + (N*Superscript[o, {G5, G6, I2}]*
       Superscript[\[CapitalDelta], {G4, I1}])/(8*(N*TR)^(3/2)) - 
     (N*Superscript[o, {G5, I2, G6}]*Superscript[\[CapitalDelta], 
        {G4, I1}])/(8*(N*TR)^(3/2)) - (N*Superscript[o, {G5, G6, I1}]*
       Superscript[\[CapitalDelta], {G4, I2}])/(8*(N*TR)^(3/2)) + 
     (N*Superscript[o, {G5, I1, G6}]*Superscript[\[CapitalDelta], 
        {G4, I2}])/(8*(N*TR)^(3/2)) - (N*Superscript[o, {G4, G6, I2}]*
       Superscript[\[CapitalDelta], {G5, I1}])/(8*(N*TR)^(3/2)) + 
     (N*Superscript[o, {G4, I2, G6}]*Superscript[\[CapitalDelta], 
        {G5, I1}])/(8*(N*TR)^(3/2)) + (N*Superscript[o, {G4, G6, I1}]*
       Superscript[\[CapitalDelta], {G5, I2}])/(8*(N*TR)^(3/2)) - 
     (N*Superscript[o, {G4, I1, G6}]*Superscript[\[CapitalDelta], 
        {G5, I2}])/(8*(N*TR)^(3/2))//Expand
 
Subscript[Cdagger10barfd, {I1_, I2_, G4_, G5_, G6_}] :=  (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G5, G6, I1, I2}])/
      (8*N^(3/2)*(3 + N)*TR^3) - (Sqrt[(-9 + N^2)*TR]*
       Superscript[o, {G4, G5, G6, I2, I1}])/(8*N^(3/2)*(3 + N)*TR^3) + 
     Superscript[o, {G4, G5, I1, G6, I2}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) + (Sqrt[(-9 + N^2)*TR]*Superscript[o, 
        {G4, G5, I1, I2, G6}])/(8*(-3 + N)*N^(3/2)*TR^3) - 
     Superscript[o, {G4, G5, I2, G6, I1}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) - (Sqrt[(-9 + N^2)*TR]*Superscript[o, 
        {G4, G5, I2, I1, G6}])/(8*(-3 + N)*N^(3/2)*TR^3) + 
     Superscript[o, {G4, G6, G5, I1, I2}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) - Superscript[o, {G4, G6, G5, I2, I1}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     ((-1 + N)*Superscript[o, {G4, G6, I1, G5, I2}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G6, I1, I2, G5}])/
      (8*N^(3/2)*(3 + N)*TR^3) + 
     ((-1 + N)*Superscript[o, {G4, G6, I2, G5, I1}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G6, I2, I1, G5}])/
      (8*N^(3/2)*(3 + N)*TR^3) - 
     ((-1 + N)*Superscript[o, {G4, I1, G5, G6, I2}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     ((1 + N)*Superscript[o, {G4, I1, G5, I2, G6}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     ((1 + N)*Superscript[o, {G4, I1, G6, G5, I2}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     Superscript[o, {G4, I1, G6, I2, G5}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) - Superscript[o, {G4, I1, I2, G5, G6}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, I1, I2, G6, G5}])/
      (8*(-3 + N)*N^(3/2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G4, I2, G5, G6, I1}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     ((1 + N)*Superscript[o, {G4, I2, G5, I1, G6}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     ((1 + N)*Superscript[o, {G4, I2, G6, G5, I1}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     Superscript[o, {G4, I2, G6, I1, G5}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) + Superscript[o, {G4, I2, I1, G5, G6}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, I2, I1, G6, G5}])/
      (8*(-3 + N)*N^(3/2)*TR^3) - (Superscript[o, {G5, I1, I2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/
      (4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     (Superscript[o, {G5, I2, I1}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((-1 + N)*Superscript[o, {G5, G6, I2}]*Superscript[\[CapitalDelta], 
        {G4, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((1 + N)*Superscript[o, {G5, I2, G6}]*Superscript[\[CapitalDelta], 
        {G4, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((-1 + N)*Superscript[o, {G5, G6, I1}]*Superscript[\[CapitalDelta], 
        {G4, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((1 + N)*Superscript[o, {G5, I1, G6}]*Superscript[\[CapitalDelta], 
        {G4, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     (Superscript[o, {G4, I1, I2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     (Superscript[o, {G4, I2, I1}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((-1 + N)*Superscript[o, {G4, G6, I2}]*Superscript[\[CapitalDelta], 
        {G5, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((1 + N)*Superscript[o, {G4, I2, G6}]*Superscript[\[CapitalDelta], 
        {G5, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((-1 + N)*Superscript[o, {G4, G6, I1}]*Superscript[\[CapitalDelta], 
        {G5, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((1 + N)*Superscript[o, {G4, I1, G6}]*Superscript[\[CapitalDelta], 
        {G5, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     (Superscript[o, {G4, G5, I2}]*Superscript[\[CapitalDelta], 
        {G6, I1}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     (Superscript[o, {G4, I2, G5}]*Superscript[\[CapitalDelta], 
        {G6, I1}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     (Superscript[o, {G4, G5, I1}]*Superscript[\[CapitalDelta], 
        {G6, I2}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     (Superscript[o, {G4, I1, G5}]*Superscript[\[CapitalDelta], 
        {G6, I2}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR])//Expand
 
Subscript[Cdagger10f , {I1_, I2_, G4_, G5_, G6_}] :=  (Sqrt[N*TR]*Superscript[o, {G4, G5, G6, I1, I2}])/
      (8*N^2*TR^3) - (Sqrt[N*TR]*Superscript[o, {G4, G5, G6, I2, I1}])/
      (8*N^2*TR^3) - (Sqrt[N*TR]*Superscript[o, {G4, G5, I1, I2, G6}])/
      (8*N^2*TR^3) + (Sqrt[N*TR]*Superscript[o, {G4, G5, I2, I1, G6}])/
      (8*N^2*TR^3) + Superscript[o, {G4, G6, I1, G5, I2}]/
      (8*TR^2*Sqrt[N*TR]) - (Sqrt[N*TR]*Superscript[o, {G4, G6, I1, I2, 
         G5}])/(8*N^2*TR^3) - Superscript[o, {G4, G6, I2, G5, I1}]/
      (8*TR^2*Sqrt[N*TR]) + (Sqrt[N*TR]*Superscript[o, {G4, G6, I2, I1, 
         G5}])/(8*N^2*TR^3) + Superscript[o, {G4, I1, G5, G6, I2}]/
      (8*TR^2*Sqrt[N*TR]) - Superscript[o, {G4, I1, G5, I2, G6}]/
      (8*TR^2*Sqrt[N*TR]) - Superscript[o, {G4, I1, G6, G5, I2}]/
      (8*TR^2*Sqrt[N*TR]) + (Sqrt[N*TR]*Superscript[o, {G4, I1, I2, G6, 
         G5}])/(8*N^2*TR^3) - Superscript[o, {G4, I2, G5, G6, I1}]/
      (8*TR^2*Sqrt[N*TR]) + Superscript[o, {G4, I2, G5, I1, G6}]/
      (8*TR^2*Sqrt[N*TR]) + Superscript[o, {G4, I2, G6, G5, I1}]/
      (8*TR^2*Sqrt[N*TR]) - (Sqrt[N*TR]*Superscript[o, {G4, I2, I1, G6, 
         G5}])/(8*N^2*TR^3) + (N*Superscript[o, {G5, G6, I2}]*
       Superscript[\[CapitalDelta], {G4, I1}])/(8*(N*TR)^(3/2)) - 
     (N*Superscript[o, {G5, I2, G6}]*Superscript[\[CapitalDelta], 
        {G4, I1}])/(8*(N*TR)^(3/2)) - (N*Superscript[o, {G5, G6, I1}]*
       Superscript[\[CapitalDelta], {G4, I2}])/(8*(N*TR)^(3/2)) + 
     (N*Superscript[o, {G5, I1, G6}]*Superscript[\[CapitalDelta], 
        {G4, I2}])/(8*(N*TR)^(3/2)) - (N*Superscript[o, {G4, G6, I2}]*
       Superscript[\[CapitalDelta], {G5, I1}])/(8*(N*TR)^(3/2)) + 
     (N*Superscript[o, {G4, I2, G6}]*Superscript[\[CapitalDelta], 
        {G5, I1}])/(8*(N*TR)^(3/2)) + (N*Superscript[o, {G4, G6, I1}]*
       Superscript[\[CapitalDelta], {G5, I2}])/(8*(N*TR)^(3/2)) - 
     (N*Superscript[o, {G4, I1, G6}]*Superscript[\[CapitalDelta], 
        {G5, I2}])/(8*(N*TR)^(3/2))//Expand
 
Subscript[Cdagger10fd , {I1_, I2_, G4_, G5_, G6_}] :=(Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G5, G6, I1, 
         I2}])/(8*(-3 + N)*N^(3/2)*TR^3) - 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G5, G6, I2, I1}])/
      (8*(-3 + N)*N^(3/2)*TR^3) + Superscript[o, {G4, G5, I1, G6, I2}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G5, I1, I2, G6}])/
      (8*N^(3/2)*(3 + N)*TR^3) - Superscript[o, {G4, G5, I2, G6, I1}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G5, I2, I1, G6}])/
      (8*N^(3/2)*(3 + N)*TR^3) + Superscript[o, {G4, G6, G5, I1, I2}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     Superscript[o, {G4, G6, G5, I2, I1}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) + 
     ((1 + N)*Superscript[o, {G4, G6, I1, G5, I2}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G6, I1, I2, G5}])/
      (8*(-3 + N)*N^(3/2)*TR^3) - 
     ((1 + N)*Superscript[o, {G4, G6, I2, G5, I1}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, G6, I2, I1, G5}])/
      (8*(-3 + N)*N^(3/2)*TR^3) + 
     ((1 + N)*Superscript[o, {G4, I1, G5, G6, I2}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     ((-1 + N)*Superscript[o, {G4, I1, G5, I2, G6}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     ((-1 + N)*Superscript[o, {G4, I1, G6, G5, I2}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     Superscript[o, {G4, I1, G6, I2, G5}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) - Superscript[o, {G4, I1, I2, G5, G6}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, I1, I2, G6, G5}])/
      (8*N^(3/2)*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G4, I2, G5, G6, I1}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     ((-1 + N)*Superscript[o, {G4, I2, G5, I1, G6}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) - 
     ((-1 + N)*Superscript[o, {G4, I2, G6, G5, I1}])/
      (8*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     Superscript[o, {G4, I2, G6, I1, G5}]/(4*Sqrt[N]*TR^2*
       Sqrt[(-9 + N^2)*TR]) + Superscript[o, {G4, I2, I1, G5, G6}]/
      (4*Sqrt[N]*TR^2*Sqrt[(-9 + N^2)*TR]) + 
     (Sqrt[(-9 + N^2)*TR]*Superscript[o, {G4, I2, I1, G6, G5}])/
      (8*N^(3/2)*(3 + N)*TR^3) + (Superscript[o, {G5, I1, I2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/
      (4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     (Superscript[o, {G5, I2, I1}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((1 + N)*Superscript[o, {G5, G6, I2}]*Superscript[\[CapitalDelta], 
        {G4, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((-1 + N)*Superscript[o, {G5, I2, G6}]*Superscript[\[CapitalDelta], 
        {G4, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((1 + N)*Superscript[o, {G5, G6, I1}]*Superscript[\[CapitalDelta], 
        {G4, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((-1 + N)*Superscript[o, {G5, I1, G6}]*Superscript[\[CapitalDelta], 
        {G4, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     (Superscript[o, {G4, I1, I2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     (Superscript[o, {G4, I2, I1}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((1 + N)*Superscript[o, {G4, G6, I2}]*Superscript[\[CapitalDelta], 
        {G5, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     ((-1 + N)*Superscript[o, {G4, I2, G6}]*Superscript[\[CapitalDelta], 
        {G5, I1}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((1 + N)*Superscript[o, {G4, G6, I1}]*Superscript[\[CapitalDelta], 
        {G5, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     ((-1 + N)*Superscript[o, {G4, I1, G6}]*Superscript[\[CapitalDelta], 
        {G5, I2}])/(8*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     (Superscript[o, {G4, G5, I2}]*Superscript[\[CapitalDelta], 
        {G6, I1}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     (Superscript[o, {G4, I2, G5}]*Superscript[\[CapitalDelta], 
        {G6, I1}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) + 
     (Superscript[o, {G4, G5, I1}]*Superscript[\[CapitalDelta], 
        {G6, I2}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR]) - 
     (Superscript[o, {G4, I1, G5}]*Superscript[\[CapitalDelta], 
        {G6, I2}])/(4*Sqrt[N]*TR*Sqrt[(-9 + N^2)*TR])//Expand



(* ::Subsection::Closed:: *)
(*The starting tensors as in eq. 4.25.*)


Subscript[T0c21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(32*(-2 + N)) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(32*(-2 + N)) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(32*(-2 + N)) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(32*(-2 + N)) - 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (64*(-2 + N)^2) - (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(64*(-2 + N)^2) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(32*(-2 + N)) - 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (64*(-2 + N)^2) - (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(64*(-2 + N)^2) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(32*(-2 + N)) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(32*(-2 + N)) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (32*(-2 + N)) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(32*(-2 + N)) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(64*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(32*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(32*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(64 - 32*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(64*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(32*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(64 - 32*N) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(64 - 32*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(64*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(32*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(64 - 32*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(64*(-2 + N)^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(64 - 32*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(64 - 32*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(32*(-2 + N)^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(32*(-2 + N)^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/32 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/32 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/64 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(64*(-2 + N)) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/32 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(64 - 32*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(64 - 32*N) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(64 - 32*N) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(64*(-2 + N)) + 
     ((3 - 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(64*(-2 + N)^2) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(32*(-2 + N)^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(64 - 32*N) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/32 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/32 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/64 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(64*(-2 + N)) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/32 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(64 - 32*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(64 - 32*N) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(64 - 32*N) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(64*(-2 + N)) + 
     ((3 - 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(64*(-2 + N)^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(32*(-2 + N)^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(64 - 32*N) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/64 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/64 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(64 - 32*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(64 - 32*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/32 + 
     ((3 - 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(64*(-2 + N)^2) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/32 + 
     ((3 - 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(64*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(64*(-2 + N)) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(64*(-2 + N)^2) + 
     ((-3 + 2*N)*TR*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(32*(2 - 3*N + N^2)) + 
     ((-3 + 2*N)*TR*Superscript[o, {G3, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(32*(2 - 3*N + N^2)) + 
     ((-3 + 2*N)*TR*Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(-2 + N)^2*(-1 + N)) + 
     ((-3 + 2*N)*TR*Superscript[o, {G3, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/32 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/32 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/32 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/32 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(128 - 64*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(128 - 64*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(128 - 64*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(128 - 64*N) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/32 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/32 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/32 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/32 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(128 - 64*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(128 - 64*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(128 - 64*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(128 - 64*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(128 - 64*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(128 - 64*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(128 - 64*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(128 - 64*N) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(128 - 64*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(128 - 64*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(128 - 64*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(128 - 64*N) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 - ((-3 + N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(-2 + N)^2) - 
     ((-3 + N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(-2 + N)^2) - 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 - ((-3 + N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(-2 + N)^2) - 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 - ((-3 + N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(-2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 + ((-3 + 2*N)*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(-2 + N)^2*(-1 + N)) + 
     ((-3 + 2*N)*TR*Superscript[o, {G1, G2, G6, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 - 3*N + N^2)) + 
     ((-3 + 2*N)*TR*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 - 3*N + N^2)) + 
     ((-3 + 2*N)*TR*Superscript[o, {G1, G6, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(-2 + N)^2*(-1 + N)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 - 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 - 3*N + N^2)) + 
     ((9 - 10*N + 2*N^2)*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(16*(-2 + N)^2*(-1 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(32*(2 - 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(32*(2 - 3*N + N^2))
 
 
Subscript[T0c21c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (48 - 24*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G3, G6}])/(48 - 24*N) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(48 - 24*N) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (48*(-2 + N)) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(48 - 24*N) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (48*(-2 + N)) + (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(48*(-2 + N)) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (48*(-2 + N)) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(48*(-2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*(-2 + N)^2) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(48*(-2 + N)) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (48*(-2 + N)) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(48*(-2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*(-2 + N)^2) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(48*(-2 + N)) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (48*(-2 + N)) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(48 - 24*N) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (48 - 24*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, 
        {G3, G6, G5}])/(48 - 24*N) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(48 - 24*N) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(96 - 48*N) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(24*(-2 + N)) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(96 - 48*N) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(96 - 48*N) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(24*(-2 + N)) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(96 - 48*N) - 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(48*(-2 + N)^2) - 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(96 - 48*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(96 - 48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(96 - 48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(96 - 48*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/24 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/48 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(96 - 48*N) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/24 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(96 - 48*N) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(96 - 48*N) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(96 - 48*N) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/24 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/48 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(96 - 48*N) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/24 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(96 - 48*N) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(96 - 48*N) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(96 - 48*N) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(96 - 48*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(96 - 48*N) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(96 - 48*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/48 - 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/48 - 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*(-2 + N)^2) + 
     (N*TR*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(2 - 3*N + N^2)) + 
     (N*TR*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(2 - 3*N + N^2)) + 
     ((3 - 2*N)*TR*Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) + 
     ((3 - 2*N)*TR*Superscript[o, {G3, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/24 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/48 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/24 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/48 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(48*(-2 + N)) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*(-2 + N)) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/24 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/48 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/24 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/48 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*(-2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*(-2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + ((3 - 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) + 
     ((3 - 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) - 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 - 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) - 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 - 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 - 2*N)*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) + 
     (N*TR*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) + 
     ((3 - 2*N)*TR*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) + 
     (N*TR*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) + 
     (N*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(12*(-2 + N)*(-1 + N)^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(24*(2 - 3*N + N^2)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(24*(2 - 3*N + N^2))
 
Subscript[T0c3c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (48*(-2 + N)) + (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(48*(-2 + N)) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (48*(-2 + N)) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(48 - 24*N) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (48*(-2 + N)) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(48 - 24*N) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (48 - 24*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G6, G3}])/(48 - 24*N) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(48*(-2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*(-2 + N)^2) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(48 - 24*N) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (48 - 24*N) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(48*(-2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*(-2 + N)^2) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(48 - 24*N) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (48 - 24*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, 
        {G3, G6, G4}])/(48*(-2 + N)) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(48*(-2 + N)) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (48*(-2 + N)) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(48*(-2 + N)) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(96 - 48*N) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(96 - 48*N) - 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(96 - 48*N) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(96 - 48*N) - 
     (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(24*(-2 + N)) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(48*(-2 + N)^2) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(96 - 48*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(96 - 48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(96 - 48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(96 - 48*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(96 - 48*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(96 - 48*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(48*(-2 + N)^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/48 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/24 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(96 - 48*N) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/48 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(96 - 48*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(96 - 48*N) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(96 - 48*N) - 
     (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(24*(-2 + N)) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/48 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/24 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(96 - 48*N) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/48 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(96 - 48*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(96 - 48*N) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(96 - 48*N) - 
     (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(24*(-2 + N)^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(96 - 48*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(96 - 48*N) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(24*(-2 + N)) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/24 + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/24 + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(96 - 48*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*(-2 + N)^2) + 
     ((3 - 2*N)*TR*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(2 - 3*N + N^2)) + 
     ((3 - 2*N)*TR*Superscript[o, {G3, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(2 - 3*N + N^2)) + 
     (N*TR*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) + 
     (N*TR*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/48 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/24 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/48 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/24 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(48*(-2 + N)) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/48 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/24 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/48 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/24 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*(-2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(48*(-2 + N)) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*(-2 + N)) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*(-2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + ((3 - 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) + 
     ((3 - 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) - 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 - 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) - 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 - 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(-2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (N*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) + 
     ((3 - 2*N)*TR*Superscript[o, {G1, G2, G6, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) + 
     (N*TR*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) + 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) + 
     ((3 - 2*N)*TR*Superscript[o, {G1, G6, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(-2 + N)^2*(-1 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(2 - 3*N + N^2)) + 
     (N*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(12*(-2 + N)*(-1 + N)^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(24*(2 - 3*N + N^2)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(24*(2 - 3*N + N^2))
 
Subscript[T0c3c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (72 - 36*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G3, G6}])/(72 - 36*N) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(72 - 36*N) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (72 - 36*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, 
        {G2, G5, G4}])/(72 - 36*N) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(72 - 36*N) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (72 - 36*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G6, G3}])/(72 - 36*N) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(-2 + N)^2) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*(-2 + N)^2) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(72 - 36*N) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (72 - 36*N) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(36*(-2 + N)^2) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*(-2 + N)^2) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(72 - 36*N) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (72 - 36*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, 
        {G3, G6, G4}])/(72 - 36*N) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(72 - 36*N) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (72 - 36*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, 
        {G3, G6, G5}])/(72 - 36*N) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G4, G3, G5, G6}]/
      (36*(-2 + N)) + Superscript[o, {G1, G2, G4, G3, G6, G5}]/
      (36*(-2 + N)) + (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (36*(-2 + N)) + Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (36*(-2 + N)) + Superscript[o, {G1, G2, G5, G3, G6, G4}]/
      (36*(-2 + N)) + (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (36*(-2 + N)) + (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(-2 + N)^2) + (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (36*(-2 + N)) + Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (36*(-2 + N)) + Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G3, G4, G5, G2, G6}]/
      (36*(-2 + N)) + Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G3, G5, G4, G2, G6}]/
      (36*(-2 + N)) + Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G3, G6, G2, G4, G5}]/
      (36*(-2 + N)) + Superscript[o, {G1, G3, G6, G2, G5, G4}]/
      (36*(-2 + N)) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (36*(-2 + N)^2) + Superscript[o, {G1, G4, G2, G5, G3, G6}]/36 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/36 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/36 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/36 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*(-2 + N)) + 
     (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(36*(-2 + N)^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(36*(-2 + N)^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/36 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/36 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/36 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/36 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*(-2 + N)) + 
     (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(36*(-2 + N)^2) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(36*(-2 + N)^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/36 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/36 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/36 + 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(36*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/36 + 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(36*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(36*(-2 + N)^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*(-2 + N)) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(36*(-2 + N)^2) - 
     (N*TR*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(2 - 3*N + N^2)) - 
     (N*TR*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(2 - 3*N + N^2)) - 
     (N*TR*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-2 + N)^2*(-1 + N)) - 
     (N*TR*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/36 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/36 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/36 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/36 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(72 - 36*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(72 - 36*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(72 - 36*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(72 - 36*N) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/36 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/36 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/36 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/36 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(72 - 36*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(72 - 36*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(72 - 36*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(72 - 36*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(72 - 36*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(72 - 36*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(72 - 36*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(72 - 36*N) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(72 - 36*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(72 - 36*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(72 - 36*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(72 - 36*N) + (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 - (N*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-2 + N)^2) - 
     (N*TR*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-2 + N)^2) - (TR*Superscript[o, {G1, G4, G2, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 - 
     (N*TR*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-2 + N)^2) - (TR*Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 - 
     (N*TR*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36 - (N*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*(-2 + N)^2*(-1 + N)) - 
     (N*TR*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 - 3*N + N^2)) - 
     (N*TR*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)^2*(-1 + N)) - 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 - 3*N + N^2)) - 
     (N*TR*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)^2*(-1 + N)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 - 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 - 3*N + N^2)) + 
     (N*(1 + N)*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)^2*(-1 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(2 - 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(2 - 3*N + N^2))
 
Subscript[T1035 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (48*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (48*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (24*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (24*N) + (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (24*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (24*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (24*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (24*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (24*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (24*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (48*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (48*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (48*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (48*N) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/(48*N^2) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(48*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(48*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(48*N^2) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(48*N) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(48*N) + 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(48*N) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(24*N^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(24*N) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(48*N) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(48*N) - 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(48*N) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(24*N^2) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(24*N) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(48*N^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(48*N^2) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(48*N) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*N^2) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*N^2) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*N^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(48*N) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*N^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(48*N) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(48*N) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(48*N^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(48*N^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/48 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/24 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(48*N) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/48 - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(48*N) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(24*N) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(48*N) - 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(48*N) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(24*N^2) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(24*N) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/48 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/24 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(48*N) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/48 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(48*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(48*N) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(24*N) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(48*N) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(48*N) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(24*N^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(24*N) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(48*N) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(48*N) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(48*N) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(24*N) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(24*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/24 + 
     ((3 - 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(48*N^2) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/24 + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(48*N^2) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*N^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(48*N) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*N^2) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/48 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/24 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/48 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/24 - 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(48*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 - (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/48 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/24 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/48 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/24 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(48*N) - (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 - (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(48*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 - 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + ((-3 + 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) + 
     ((3 - 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 - 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) + 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((-3 + 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24
 
Subscript[T10bar35bar , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  -(Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (24*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (24*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (24*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (24*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (48*N) - (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (48*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (48*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (48*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (48*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (48*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (48*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (24*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (24*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (24*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (24*N) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/(48*N^2) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(48*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(24*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(24*N^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(48*N) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(24*N) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(48*N^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(48*N^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(48*N) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(48*N) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(24*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(48*N^2) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(48*N^2) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(48*N) + 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(48*N) - 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(48*N) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(48*N) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*N^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*N^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*N^2) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(48*N) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*N^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(24*N) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(24*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(24*N^2) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(24*N^2) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/24 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(48*N) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/24 - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(24*N) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(24*N) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(48*N) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(48*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(48*N^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(48*N^2) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/24 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/48 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(48*N) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/24 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(24*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(24*N) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(48*N) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(48*N) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(48*N^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(48*N^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(48*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(48*N) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(48*N) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(48*N) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(48*N) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/48 - 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/48 + 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(48*N) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*N^2) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(48*N) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*N^2) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/24 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/48 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/24 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/48 - 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(48*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 - (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/24 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/48 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/24 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/48 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(48*N) - (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 - (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(48*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 - 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + ((-3 + 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) + 
     ((3 - 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) + 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 - 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((-3 + 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24
 
Subscript[T10barc21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (32*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (32*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (32*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (32*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (32*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (32*N) - (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (32*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (32*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (64*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (64*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (32*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (32*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (64*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (64*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (32*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (32*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (32*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (32*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (32*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (32*N) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/(64*N^2) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(64*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(32*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(32*N^2) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(64*N) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(32*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(64*N^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(32*N^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(32*N) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(64*N) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(32*N) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(64*N^2) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(32*N^2) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(32*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(64*N^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(64*N^2) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(64*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(64*N^2) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(64*N) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(64*N^2) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(64*N) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(64*N^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(64*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(64*N^2) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(32*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(32*N) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(32*N^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(32*N^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/32 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/32 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/64 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(64*N) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/32 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(32*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(32*N) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(32*N) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(64*N) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(64*N^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(32*N^2) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(32*N) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/32 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/32 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/64 - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(64*N) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/32 - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(32*N) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(32*N) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(32*N) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(64*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(64*N^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(32*N^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(32*N) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(64*N) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(64*N) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/64 - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(64*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/64 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(64*N) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(32*N) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(32*N) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/32 - 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(64*N^2) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/32 + 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(64*N^2) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(64*N) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(64*N^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(64*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(64*N^2) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/32 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/32 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/32 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/32 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(64*N) - (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*N) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 - (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*N) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/32 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/32 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/32 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/32 - 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(64*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*N) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 - (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(64*N) - (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*N) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 - (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*N) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 - (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(64*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*N) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 - 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*N) + (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 + (TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*N) - 
     (TR*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(16*N) + (TR*Superscript[o, {G1, G4, G2, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/16 - 
     (TR*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(16*N) - (TR*Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/16 + 
     (TR*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(16*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16
 
Subscript[T10barc3c111 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  -(Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*N) + (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (36*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (36*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (36*N) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/(36*N^2) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(36*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(36*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(36*N^2) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*N) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*N) + 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(36*N) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(36*N^2) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(36*N) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(36*N) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*N) - 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(36*N) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(36*N^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(36*N) - 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(36*N) + 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(36*N) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(36*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(36*N^2) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(36*N) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(36*N^2) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(36*N) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(36*N^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(36*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(36*N^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(36*N) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(36*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(36*N^2) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(36*N^2) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/36 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/36 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/36 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*N) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/36 - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*N) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*N) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*N) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*N) - 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(36*N) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(36*N^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*N) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/36 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/36 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/36 - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*N) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/36 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*N) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*N) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*N) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(36*N) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(36*N^2) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*N) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*N) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*N) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/36 - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/36 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*N) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/36 + 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(36*N) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/36 - 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(36*N) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*N) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(36*N^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(36*N^2) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/36 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/36 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/36 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/36 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N) - (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 - (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/36 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/36 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/36 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/36 - 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 - (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N) - (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 - (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 - (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N) + (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 + (TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N) - 
     (TR*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N) + (TR*Superscript[o, {G1, G4, G2, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 - 
     (TR*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N) - (TR*Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 + 
     (TR*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36
 
Subscript[T10barc3c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (48*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (48*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (24*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (24*N) + (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (24*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (24*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (24*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (24*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (24*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (24*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (48*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (48*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (48*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (48*N) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/(48*N^2) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(48*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(48*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(48*N^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(48*N) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(48*N) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(48*N) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(24*N^2) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(24*N) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(48*N) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(48*N) + 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(48*N) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(24*N^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(24*N) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(48*N^2) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(48*N^2) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(48*N) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*N^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*N^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*N^2) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(48*N) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*N^2) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(48*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(48*N) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(48*N^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(48*N^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/48 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/24 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(48*N) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/48 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(48*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(48*N) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(24*N) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(48*N) + 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(48*N) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(24*N^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(24*N) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/48 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/24 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(48*N) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/48 - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(48*N) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(48*N) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(24*N) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(48*N) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(48*N) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(24*N^2) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(24*N) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(48*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(48*N) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(48*N) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(24*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(24*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/24 + 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(48*N^2) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/24 - 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(48*N^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*N^2) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(48*N) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*N^2) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/48 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/24 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/48 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/24 - 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(48*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 - (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/48 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/24 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/48 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/24 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(48*N) - (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 - (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(48*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 - 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + ((3 + 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     ((3 + 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) + 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 - ((3 + 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 + 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24
 
Subscript[T10c111c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  -(Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*N) + (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (36*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (36*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (36*N) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/(36*N^2) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(36*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(36*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(36*N^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*N) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*N) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(36*N) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(36*N^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(36*N) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(36*N) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*N) + 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(36*N) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(36*N^2) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(36*N) + 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(36*N) - 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(36*N) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(36*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(36*N^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(36*N) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(36*N^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(36*N) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(36*N^2) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(36*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(36*N^2) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(36*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(36*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(36*N^2) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(36*N^2) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/36 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/36 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/36 - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*N) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/36 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*N) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*N) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*N) + 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(36*N) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(36*N^2) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*N) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/36 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/36 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/36 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*N) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/36 - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*N) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*N) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*N) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*N) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(36*N) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(36*N^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*N) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*N) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/36 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/36 - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*N) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*N) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/36 - 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(36*N) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/36 + 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(36*N) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*N) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(36*N^2) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(36*N^2) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/36 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/36 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/36 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/36 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N) - (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 - (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/36 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/36 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/36 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/36 - 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 - (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N) - (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 - (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 - (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N) + (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 + (TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N) - 
     (TR*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N) - (TR*Superscript[o, {G1, G4, G2, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 - 
     (TR*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N) + (TR*Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 + 
     (TR*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36
 
Subscript[T10c21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (32*N) - (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (32*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (32*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (32*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (32*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (32*N) - (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (32*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (32*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (64*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (64*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (32*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (32*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (64*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (64*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (32*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (32*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (32*N) - (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (32*N) - (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (32*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (32*N) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/(64*N^2) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(64*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(32*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(32*N^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(64*N) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(32*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(64*N^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(32*N^2) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(32*N) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(64*N) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(32*N) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(64*N^2) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(32*N^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(32*N) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(64*N^2) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(64*N^2) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(64*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(64*N^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(64*N) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(64*N^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(64*N) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(64*N^2) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(64*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(64*N^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(32*N) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(32*N) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(32*N^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(32*N^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/32 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/32 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/64 - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(64*N) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/32 - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(32*N) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(32*N) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(32*N) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(64*N) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(64*N^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(32*N^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(32*N) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/32 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/32 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/64 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(64*N) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/32 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(32*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(32*N) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(32*N) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(64*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(64*N^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(32*N^2) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(32*N) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(64*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(64*N) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/64 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(64*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/64 - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(64*N) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(32*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(32*N) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/32 + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(64*N^2) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/32 + 
     ((3 - 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(64*N^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(64*N) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(64*N^2) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(64*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(64*N^2) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/32 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/32 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/32 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/32 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(64*N) - (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 - (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*N) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*N) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/32 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/32 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/32 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/32 - 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(64*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*N) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 - (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(64*N) - (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 - (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*N) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*N) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 - (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(64*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*N) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 - 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*N) + (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 + (TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*N) - 
     (TR*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(16*N) - (TR*Superscript[o, {G1, G4, G2, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/16 - 
     (TR*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(16*N) + (TR*Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/16 + 
     (TR*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(16*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16
 
Subscript[T10c21c3 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  -(Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (24*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (24*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (24*N) + (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (24*N) - (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (48*N) - (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (48*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (48*N) + (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (48*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (48*N) - (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (48*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (48*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (24*N) + (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (24*N) + (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (24*N) - (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (24*N) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/(48*N^2) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(48*N^2) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(24*N^2) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(24*N^2) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(48*N) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(24*N) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(48*N^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(48*N^2) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(48*N) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(48*N) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(24*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(48*N^2) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(48*N^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(48*N) - 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(48*N) + 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(48*N) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(48*N) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*N^2) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*N^2) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*N^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(48*N) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*N^2) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(24*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(24*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(24*N^2) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(24*N^2) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/24 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(48*N) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/24 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(24*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(24*N) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(48*N) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(48*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(48*N^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(48*N^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/24 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/48 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(48*N) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/24 - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(24*N) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(24*N) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(48*N) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(48*N) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(48*N^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(48*N^2) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(48*N) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(48*N) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(48*N) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(48*N) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(48*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(48*N) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/48 + 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/48 - 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*N^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(48*N) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*N^2) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/24 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/48 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/24 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/48 - 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(48*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 - (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(48*N) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/24 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/48 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/24 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/48 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(48*N) - (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 - (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(48*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(48*N) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(48*N) - 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 - 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(48*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 + ((3 + 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     ((3 + 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 - ((3 + 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) + 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 + 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*N^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24
 
Subscript[T2735 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (96 + 48*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G3, G6}])/(96 + 48*N) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(96 + 48*N) - 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (24*(2 + N)) + (Superscript[o, {G1, G3, G6}]*Superscript[o, 
        {G2, G5, G4}])/(96 + 48*N) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(24*(2 + N)) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (24*(2 + N)) - (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G6, G3}])/(24*(2 + N)) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(48*(2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*(2 + N)^2) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(24*(2 + N)) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (24*(2 + N)) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(48*(2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*(2 + N)^2) - (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(24*(2 + N)) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (24*(2 + N)) + (Superscript[o, {G1, G2, G5}]*Superscript[o, 
        {G3, G6, G4}])/(96 + 48*N) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(96 + 48*N) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (96 + 48*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, 
        {G3, G6, G5}])/(96 + 48*N) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (48*(2 + N)^2) - Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (48*(2 + N)^2) - Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (48*(2 + N)^2) - Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (48*(2 + N)^2) + Superscript[o, {G1, G2, G4, G3, G5, G6}]/(96 + 48*N) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(96 + 48*N) + 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(24*(2 + N)^2) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(24*(2 + N)) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(96 + 48*N) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(96 + 48*N) + 
     (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(24*(2 + N)^2) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(24*(2 + N)) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(48*(2 + N)^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(96 + 48*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(96 + 48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(96 + 48*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(96 + 48*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(48*(2 + N)^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(48*(2 + N)^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/48 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/24 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(96 + 48*N) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/48 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(96 + 48*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(24*(2 + N)) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(96 + 48*N) + 
     (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(24*(2 + N)^2) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(24*(2 + N)) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/48 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/24 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(96 + 48*N) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/48 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(96 + 48*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(24*(2 + N)) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(96 + 48*N) + 
     (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(24*(2 + N)^2) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(24*(2 + N)) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(96 + 48*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(24*(2 + N)) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(24*(2 + N)) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/24 - 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/24 - 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*(2 + N)^2) + 
     ((3 + 2*N)*TR*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)) + 
     ((3 + 2*N)*TR*Superscript[o, {G3, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)) - 
     (N*TR*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)^2) - 
     (N*TR*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/48 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/24 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/48 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/24 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(96 + 48*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/48 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/24 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/48 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/24 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(96 + 48*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(96 + 48*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(96 + 48*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(96 + 48*N) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(96 + 48*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(96 + 48*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(96 + 48*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(96 + 48*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 - ((3 + 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) - 
     ((3 + 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 - ((3 + 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 - ((3 + 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 - (N*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(1 + N)*(2 + N)^2) + 
     ((3 + 2*N)*TR*Superscript[o, {G1, G2, G6, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) - 
     (N*TR*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) + 
     ((3 + 2*N)*TR*Superscript[o, {G1, G6, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(1 + N)*(2 + N)^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) + 
     (N*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(12*(1 + N)^2*(2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(24*(1 + N)*(2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(24*(1 + N)*(2 + N))
 
Subscript[T2735bar , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  -(Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (24*(2 + N)) - (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G3, G6}])/(24*(2 + N)) - (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(24*(2 + N)) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (96 + 48*N) - (Superscript[o, {G1, G3, G6}]*Superscript[o, 
        {G2, G5, G4}])/(24*(2 + N)) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(96 + 48*N) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (96 + 48*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G6, G3}])/(96 + 48*N) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(48*(2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (48*(2 + N)^2) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(96 + 48*N) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (96 + 48*N) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(48*(2 + N)^2) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (48*(2 + N)^2) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(96 + 48*N) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (96 + 48*N) - (Superscript[o, {G1, G2, G5}]*Superscript[o, 
        {G3, G6, G4}])/(24*(2 + N)) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(24*(2 + N)) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (24*(2 + N)) - (Superscript[o, {G1, G4, G2}]*Superscript[o, 
        {G3, G6, G5}])/(24*(2 + N)) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(48*(2 + N)^2) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(24*(2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(24*(2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(24*(2 + N)) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(48*(2 + N)^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(96 + 48*N) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(24*(2 + N)) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(48*(2 + N)^2) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(96 + 48*N) + 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(48*(2 + N)^2) + 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(96 + 48*N) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(96 + 48*N) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(96 + 48*N) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(48*(2 + N)^2) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(24*(2 + N)) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(24*(2 + N)) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(24*(2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(24*(2 + N)^2) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/24 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/48 - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/48 + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(96 + 48*N) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/24 - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(24*(2 + N)) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(24*(2 + N)) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(96 + 48*N) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(96 + 48*N) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(48*(2 + N)^2) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(96 + 48*N) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/24 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/48 - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/48 + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(96 + 48*N) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/24 - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(24*(2 + N)) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(24*(2 + N)) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(96 + 48*N) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(96 + 48*N) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(48*(2 + N)^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(96 + 48*N) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(96 + 48*N) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/48 + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/48 + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(96 + 48*N) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(96 + 48*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/48 + 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(48*(2 + N)^2) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/48 + 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(48*(2 + N)^2) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(48*(2 + N)^2) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(96 + 48*N) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(48*(2 + N)^2) - 
     (N*TR*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)) - 
     (N*TR*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(24*(1 + N)*(2 + N)) + 
     ((3 + 2*N)*TR*Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(1 + N)*(2 + N)^2) + 
     ((3 + 2*N)*TR*Superscript[o, {G3, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(24*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/24 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/48 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/24 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/48 + 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(96 + 48*N) + (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/48 + (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(96 + 48*N) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/24 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/48 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/24 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/48 + 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(96 + 48*N) + (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/48 + (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(96 + 48*N) + 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(96 + 48*N) + (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(96 + 48*N) - 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(96 + 48*N) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/48 + (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(96 + 48*N) + 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(96 + 48*N) - (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(96 + 48*N) - (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/48 + 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(96 + 48*N) - (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 - (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/48 - ((3 + 2*N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) - 
     ((3 + 2*N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 - ((3 + 2*N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 - ((3 + 2*N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(48*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/24 + ((3 + 2*N)*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(1 + N)*(2 + N)^2) - 
     (N*TR*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) + 
     ((3 + 2*N)*TR*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(24*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) - 
     (N*TR*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)^2) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(24*(1 + N)*(2 + N)) + 
     (N*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(12*(1 + N)^2*(2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(24*(1 + N)*(2 + N)) - 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(24*(1 + N)*(2 + N))
 
Subscript[T2764 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  -(Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(2 + N)) - (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G3, G6}])/(36*(2 + N)) - (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*(2 + N)) - 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*(2 + N)) - (Superscript[o, {G1, G3, G6}]*Superscript[o, 
        {G2, G5, G4}])/(36*(2 + N)) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(2 + N)) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(2 + N)) - (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G6, G3}])/(36*(2 + N)) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(2 + N)^2) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*(2 + N)^2) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(36*(2 + N)) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*(2 + N)) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(36*(2 + N)^2) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*(2 + N)^2) - (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(36*(2 + N)) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (36*(2 + N)) - (Superscript[o, {G1, G2, G5}]*Superscript[o, 
        {G3, G6, G4}])/(36*(2 + N)) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(2 + N)) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(2 + N)) - (Superscript[o, {G1, G4, G2}]*Superscript[o, 
        {G3, G6, G5}])/(36*(2 + N)) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(36*(2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(36*(2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(36*(2 + N)^2) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*(2 + N)) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*(2 + N)) - 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(36*(2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(36*(2 + N)) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(36*(2 + N)) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*(2 + N)) - 
     (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(36*(2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(36*(2 + N)) - 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(36*(2 + N)^2) - 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(36*(2 + N)^2) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(36*(2 + N)) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(36*(2 + N)) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(36*(2 + N)) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(36*(2 + N)) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(36*(2 + N)) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(36*(2 + N)) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(36*(2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(36*(2 + N)^2) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/36 + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/36 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/36 - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(2 + N)) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/36 - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*(2 + N)) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*(2 + N)) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*(2 + N)) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*(2 + N)) - 
     (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(36*(2 + N)^2) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(2 + N)) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/36 + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/36 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/36 - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*(2 + N)) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/36 - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*(2 + N)) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*(2 + N)) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*(2 + N)) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*(2 + N)) - 
     (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(36*(2 + N)^2) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(2 + N)) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*(2 + N)) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*(2 + N)) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/36 - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*(2 + N)) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/36 - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*(2 + N)) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*(2 + N)) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*(2 + N)) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/36 - 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(36*(2 + N)^2) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/36 - 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(36*(2 + N)^2) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*(2 + N)) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(36*(2 + N)^2) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*(2 + N)) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(36*(2 + N)^2) + 
     (N*TR*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(2 + 3*N + N^2)) + 
     (N*TR*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(2 + 3*N + N^2)) + 
     (N*TR*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(2 + N)^2) + 
     (N*TR*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/36 + (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/36 + 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/36 + (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/36 - 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(2 + N)) - (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(2 + N)) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 - (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(2 + N)) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/36 - (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(2 + N)) + 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/36 + (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/36 + 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/36 + (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/36 - 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(2 + N)) - (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(2 + N)) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 - (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(2 + N)) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/36 - (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(2 + N)) - 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(2 + N)) - (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(2 + N)) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 - (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(2 + N)) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 - (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(2 + N)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/36 - (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(2 + N)) - 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(2 + N)) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(2 + N)) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(2 + N)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/36 - (N*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(2 + N)^2) - 
     (N*TR*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(2 + N)^2) + (TR*Superscript[o, {G1, G4, G2, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 - 
     (N*TR*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(2 + N)^2) + (TR*Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/36 - 
     (N*TR*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/36 + (N*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*(1 + N)*(2 + N)^2) + 
     (N*TR*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 + 3*N + N^2)) + 
     (N*TR*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 + 3*N + N^2)) + 
     (N*TR*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 + 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(2 + 3*N + N^2)) + 
     ((-1 + N)*N*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)^2*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(2 + 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(2 + 3*N + N^2))
 
Subscript[T27c21c21 , {G1_, G2_, G3_, G4_, G5_, G6_}] :=  (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (64 + 32*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G3, G6}])/(64 + 32*N) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(64 + 32*N) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (64 + 32*N) + (Superscript[o, {G1, G3, G6}]*Superscript[o, 
        {G2, G5, G4}])/(64 + 32*N) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(64 + 32*N) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (64 + 32*N) + (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G6, G3}])/(64 + 32*N) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(64*(2 + N)^2) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (64*(2 + N)^2) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(64 + 32*N) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (64 + 32*N) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(64*(2 + N)^2) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (64*(2 + N)^2) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(64 + 32*N) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (64 + 32*N) + (Superscript[o, {G1, G2, G5}]*Superscript[o, 
        {G3, G6, G4}])/(64 + 32*N) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(64 + 32*N) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (64 + 32*N) + (Superscript[o, {G1, G4, G2}]*Superscript[o, 
        {G3, G6, G5}])/(64 + 32*N) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (64*(2 + N)^2) + Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (64*(2 + N)^2) - Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (32*(2 + N)^2) - Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (32*(2 + N)^2) - Superscript[o, {G1, G2, G4, G3, G5, G6}]/
      (64*(2 + N)) + Superscript[o, {G1, G2, G4, G3, G6, G5}]/(64 + 32*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(64*(2 + N)^2) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(32*(2 + N)^2) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(64 + 32*N) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(64*(2 + N)) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(64 + 32*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(64*(2 + N)^2) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(32*(2 + N)^2) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(64 + 32*N) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(64*(2 + N)^2) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(64*(2 + N)^2) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(64*(2 + N)) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(64*(2 + N)^2) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(64*(2 + N)) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(64*(2 + N)^2) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(64*(2 + N)) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(64*(2 + N)^2) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(64*(2 + N)) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(64*(2 + N)^2) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(64 + 32*N) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(64 + 32*N) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(32*(2 + N)^2) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(32*(2 + N)^2) - 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/32 - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/32 + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/64 - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(64*(2 + N)) - 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/32 + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(64 + 32*N) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(64 + 32*N) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(64 + 32*N) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(64*(2 + N)) + 
     ((3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(64*(2 + N)^2) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(32*(2 + N)^2) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(64 + 32*N) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/32 - 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/32 + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/64 - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(64*(2 + N)) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/32 + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(64 + 32*N) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(64 + 32*N) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(64 + 32*N) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(64*(2 + N)) + 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(64*(2 + N)^2) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(32*(2 + N)^2) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(64 + 32*N) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(64*(2 + N)) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(64*(2 + N)) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/64 - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(64*(2 + N)) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/64 - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(64*(2 + N)) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(64 + 32*N) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(64 + 32*N) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/32 + 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(64*(2 + N)^2) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/32 + 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(64*(2 + N)^2) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(64*(2 + N)) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(64*(2 + N)^2) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(64*(2 + N)) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(64*(2 + N)^2) - 
     ((3 + 2*N)*TR*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(32*(2 + 3*N + N^2)) - 
     ((3 + 2*N)*TR*Superscript[o, {G3, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(32*(2 + 3*N + N^2)) - 
     ((3 + 2*N)*TR*Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(1 + N)*(2 + N)^2) - 
     ((3 + 2*N)*TR*Superscript[o, {G3, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(32*(1 + N)*(2 + N)^2) - 
     (TR*Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/32 - (TR*Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/32 - 
     (TR*Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/32 - (TR*Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/32 - 
     (TR*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(64*(2 + N)) - (TR*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*(2 + N)) + 
     (TR*Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 - (TR*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*(2 + N)) + 
     (TR*Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/64 - (TR*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(64*(2 + N)) - 
     (TR*Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/32 - (TR*Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/32 - 
     (TR*Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/32 - (TR*Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/32 - 
     (TR*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(64*(2 + N)) - (TR*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*(2 + N)) + 
     (TR*Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 - (TR*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*(2 + N)) + 
     (TR*Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/64 - (TR*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(64*(2 + N)) - 
     (TR*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(64*(2 + N)) - (TR*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*(2 + N)) + 
     (TR*Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 - (TR*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*(2 + N)) + 
     (TR*Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 - (TR*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(64*(2 + N)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 + (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/64 - (TR*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(64*(2 + N)) - 
     (TR*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*(2 + N)) + (TR*Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 - 
     (TR*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*(2 + N)) + (TR*Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/64 - 
     (TR*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(64*(2 + N)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/64 - ((3 + N)*TR*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(2 + N)^2) - 
     ((3 + N)*TR*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 - ((3 + N)*TR*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 - ((3 + N)*TR*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(16*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 + (TR^3*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/16 - ((3 + 2*N)*TR*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(1 + N)*(2 + N)^2) - 
     ((3 + 2*N)*TR*Superscript[o, {G1, G2, G6, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 + 3*N + N^2)) - 
     ((3 + 2*N)*TR*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(1 + N)*(2 + N)^2) + 
     (TR*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 + 3*N + N^2)) - 
     ((3 + 2*N)*TR*Superscript[o, {G1, G6, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(32*(1 + N)*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 + 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(32*(2 + 3*N + N^2)) + 
     ((9 + 10*N + 2*N^2)*TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(16*(1 + N)^2*(2 + N)^2) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(32*(2 + 3*N + N^2)) + 
     (TR^3*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(32*(2 + 3*N + N^2))
 


(* ::Text:: *)
(*(Private note : This package has been created using Make3gProjsByHand.nb and is checked in Test3gProjsInfdForm.nb) *)


==> anc/The3gProjectorso.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*This package contains the projection operators for G1 G2 G3 -> G4 G5 G6 in terms of traces*)
(**)


(* ::Text:: *)
(*The projectors are named:*)


Projectors3g={P18,
P8s1,P8s8s,P8s8a,P8s10,P8s10bar,P8s27,P8s0,
P8a1,P8a8s,P8a8a,P8a10,P8a10bar,P8a27,P8a0,
P108,P1010f,P1010fd,P1027,P100,
P10bar8,P10bar10barf,P10bar10barfd,P10bar27,P10bar0,
P278,P2710,P2710bar,P2727s,P2727a,
P08,P010,P010bar,P00s,P00a,
P1035,P10c111c3,P10c21c21,P10c21c3,
P10bar35bar,P10barc3c111,P10barc21c21,P10barc3c21,
P2735,P2735bar,P27c21c21,P2764,
P0c21c21,P0c21c3,P0c3c21,P0c3c3
};


(* ::Subsection:: *)
(*The projectors are defined as*)



\!\(\*SubscriptBox[\(P00a\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= -(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (16*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(16*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (16*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(16*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (16*(-1 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(16*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (16*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(16*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (16*(-1 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(16*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (16*(-1 + N)*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(16*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (16*(-1 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(16*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (16*(-1 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(16*(-2 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(16*(-2 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(16*(-2 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(16*(-2 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(16*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(16*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(16*(-2 + N)*(-1 + N)*TR^3) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(-1 + N)*TR^2) + (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(-1 + N)*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(-1 + N)*TR^2) + (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(-1 + N)*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(-1 + N)*TR^2) + (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(-1 + N)*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(-1 + N)*TR^2) + (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(-1 + N)*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(-1 + N)*TR^2)
 

 





\!\(\*SubscriptBox[\(P00s\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= ((-2 + N)*N*Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G3, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     ((-2 + N)*N*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + (N*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (2*(-2 + N)^2*(-8 - 2*N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (2*(-2 + N)^2*(-8 - 2*N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (2*(-2 + N)^2*(-8 - 2*N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (2*(-2 + N)^2*(-8 - 2*N + N^2)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G3, G5, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G2, G4, G3, G6, G5}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G6, G3, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5, G3, G4, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G2, G5, G3, G6, G4}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5, G6, G3, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G4, G3, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G5, G3, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G4, G6, G5}])/(4*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G5, G6, G4}])/(4*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G4, G2, G5, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G3, G4, G5, G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G4, G6, G2, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G5, G2, G4, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G3, G5, G4, G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G5, G6, G2, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G3, G6, G2, G4, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^3*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^3*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G2, G3, G5, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G2, G6, G5, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G3, G2, G6, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G3, G5, G6, G2}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G2, G3, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G3, G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^2*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G4, G5, G6, G3, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G6, G2, G3, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G6, G3, G5, G2}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (4*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G2, G3, G4, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G2, G6, G4, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G3, G2, G6, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G3, G4, G6, G2}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G4, G2, G3, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G4, G3, G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^2*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G6, G2, G3, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G6, G3, G4, G2}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (4*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2, G3, G4, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2, G4, G5, G3}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3, G2, G4, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (8*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (4*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G6, G4, G2, G5, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G6, G4, G3, G2, G5}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4, G3, G5, G2}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G6, G5, G2, G4, G3}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     ((-2 + N)*N*Superscript[o, {G1, G6, G5, G3, G2, G4}])/
      (16*(8 - 6*N - 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G5, G3, G4, G2}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (8*(-16 + 20*N - 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (16*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^3) + 
     (N^2*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     ((-2 + N)*N*Superscript[o, {G2, G3, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G2, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G2, G3, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N^2*Superscript[o, {G1, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N*Superscript[o, {G1, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N^2*Superscript[o, {G1, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N*Superscript[o, {G1, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N^2*Superscript[o, {G1, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N^2*Superscript[o, {G1, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G3, G5, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + ((-2 + N)*N*Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G3, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G2, G5, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(8*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(4*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(4*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(4*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(4*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N^2*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-2 + N)^2*
       (8 - 6*N - 3*N^2 + N^3)*TR^2) + (N^2*Superscript[o, {G1, G2, G6, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-2 + N)^2*
       (8 - 6*N - 3*N^2 + N^3)*TR^2) + (N*Superscript[o, {G1, G3, G2, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(2*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N^2*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-2 + N)^2*
       (8 - 6*N - 3*N^2 + N^3)*TR^2) + (N*Superscript[o, {G1, G6, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(2*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N^2*Superscript[o, {G1, G6, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-2 + N)^2*
       (8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (32 - 40*N + 10*N^3 - 2*N^4) + 
     (N*Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (32 - 40*N + 10*N^3 - 2*N^4) - 
     (N*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      ((-2 + N)^2*(8 - 6*N - 3*N^2 + N^3)) + 
     (N^2*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) + 
     (N*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(8 - 6*N - 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (4*(8 - 6*N - 3*N^2 + N^3)) - (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(8 - 6*N - 3*N^2 + N^3)) + 
     (N*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (32 - 40*N + 10*N^3 - 2*N^4) + (N^2*Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N^2*Superscript[o, {G1, G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N*Superscript[o, {G1, G3, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N^2*Superscript[o, {G1, G3, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) + (N*Superscript[o, {G1, G4, G2, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*(8 - 6*N - 3*N^2 + N^3)*
       TR^2) + (N^2*Superscript[o, {G1, G4, G3, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 + 20*N - 5*N^3 + N^4)*
       TR^2) - (N*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(8 - 6*N - 3*N^2 + N^3)) - 
     (N*Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (4*(8 - 6*N - 3*N^2 + N^3)) + (N*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(32 - 40*N + 10*N^3 - 2*N^4)






\!\(\*SubscriptBox[\(P010\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=  -((-2 + N)*Superscript[o, {G1, G6, G5}]*
        Superscript[o, {G2, G3, G4}])/(8*(-3 + N)*N*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (8*(-3 + N)*N*TR^3) + (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (8*(-3 + N)*N*TR^3) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (8*(-3 + N)*N*TR^3) - ((-2 + N)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(8*(-3 + N)*N*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (8*(-3 + N)*N*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(8*(-3 + N)*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*(-3 + N)*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (8*(-3 + N)*N*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (8*(-3 + N)*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G2, G3, G4, G5, 
         G6}])/(8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(24*N*TR^3 - 8*N^2*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(8*(-3 + N)*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(8*(-3 + N)*(-2 + N)*N^2*
       TR^3) - Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (8*(-3 + N)*N^2*TR^3) + Superscript[o, {G1, G2, G5, G3, G6, G4}]/
      (24*N*TR^3 - 8*N^2*TR^3) - Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G2, G5, G6, G4, G3}]/(8*(-3 + N)*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(8*(-3 + N)*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(8*(-3 + N)*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(8*(-3 + N)*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(8*(-3 + N)*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G5, G6}]/(8*(-3 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-2 + N)*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G3, G4, G5, G2, G6}]/
      (8*(-3 + N)*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G3, G4, G5, G6, 
         G2}])/(8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-2 + N)*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G3, G5, G4, G2, G6}]/
      (8*(-3 + N)*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G3, G5, G4, G6, 
         G2}])/(8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (8*(-3 + N)*N^2*TR^3) + Superscript[o, {G1, G3, G6, G2, G4, G5}]/
      (24*N*TR^3 - 8*N^2*TR^3) + Superscript[o, {G1, G3, G6, G2, G5, G4}]/
      (24*N*TR^3 - 8*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (8*(-3 + N)*N*TR^3) - ((-1 + N)^2*Superscript[o, {G1, G3, G6, G4, G5, 
         G2}])/(8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (8*(-3 + N)*N*TR^3) - ((-1 + N)^2*Superscript[o, {G1, G3, G6, G5, G4, 
         G2}])/(8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G4, G3, G6, G5, G2}]/
      (24*N*TR^3 - 8*N^2*TR^3) + Superscript[o, {G1, G4, G5, G2, G3, G6}]/
      (24*N*TR^3 - 8*N^2*TR^3) - Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G4, G5, G6, G3, G2}]/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G4, G6, G5, G3, G2}]/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G5, G3, G6, G4, G2}]/
      (24*N*TR^3 - 8*N^2*TR^3) + Superscript[o, {G1, G5, G4, G2, G3, G6}]/
      (24*N*TR^3 - 8*N^2*TR^3) - Superscript[o, {G1, G5, G4, G3, G6, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - Superscript[o, {G1, G5, G4, G6, G2, G3}]/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G5, G4, G6, G3, G2}]/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G5, G6, G4, G3, G2}]/
      (8*(-3 + N)*N^2*TR^3) + Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + 
     ((-2 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G6, G4, G3, G5, G2}]/
      (8*(-3 + N)*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G6, G4, G5, G2, 
         G3}])/(8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-2 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G6, G5, G3, G4, G2}]/
      (8*(-3 + N)*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G6, G5, G4, G2, 
         G3}])/(8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*
       TR^2) - (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*(-3 + N)*N*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*(-3 + N)*N*TR^2) + (Superscript[o, {G2, G3, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*(-3 + N)*N*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*(-3 + N)*N*TR^2) + (Superscript[o, {G1, G3, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*(-3 + N)*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*(-3 + N)*N^2) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*(-3 + N)*(-2 + N)*N^2) - ((-1 + N)*Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*N^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*N^2)
 





\!\(\*SubscriptBox[\(P010bar\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= -((-2 + N)*Superscript[o, {G1, G5, G6}]*
        Superscript[o, {G2, G4, G3}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (8*(-3 + N)*N*TR^3) - ((-2 + N)*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(8*(-3 + N)*N*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (8*(-3 + N)*N*TR^3) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(8*(-3 + N)*N*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (8*(-3 + N)*N*TR^3) + (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (8*(-3 + N)*N*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(8*(-3 + N)*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (8*(-3 + N)*N*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*(-3 + N)*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(8*(-3 + N)*N*TR^3) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (8*(-3 + N)*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G2, G3, G4, G5, 
         G6}])/(8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(8*(-3 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(8*(-3 + N)*(-2 + N)*N^2*
       TR^3) - Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(8*(-3 + N)*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(8*(-3 + N)*(-2 + N)*N*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(24*N*TR^3 - 8*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (8*(-3 + N)*N^2*TR^3) + Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(24*N*TR^3 - 8*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (8*(-3 + N)*N^2*TR^3) - Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(8*(-3 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(8*(-3 + N)*(-2 + N)*N^2*
       TR^3) - Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (8*(-3 + N)*N*TR^3) + ((-2 + N)*Superscript[o, {G1, G4, G3, G2, G5, 
         G6}])/(8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G4, G3, G5, G6, G2}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G4, G5, G2, G6, G3}]/
      (24*N*TR^3 - 8*N^2*TR^3) + Superscript[o, {G1, G4, G5, G3, G2, G6}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G4, G5, G6, G3, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-2 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (8*(-3 + N)*N*TR^3) - ((-2 + N)*Superscript[o, {G1, G4, G6, G3, G2, 
         G5}])/(8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G4, G6, G3, G5, G2}]/
      (24*N*TR^3 - 8*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (8*(-3 + N)*N*TR^3) + ((-2 + N)*Superscript[o, {G1, G5, G3, G2, G4, 
         G6}])/(8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G5, G3, G4, G6, G2}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G5, G4, G2, G6, G3}]/
      (24*N*TR^3 - 8*N^2*TR^3) + Superscript[o, {G1, G5, G4, G3, G2, G6}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G5, G4, G3, G6, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (8*(-3 + N)*N^2*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-2 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (8*(-3 + N)*N*TR^3) - ((-2 + N)*Superscript[o, {G1, G5, G6, G3, G2, 
         G4}])/(8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G5, G6, G3, G4, G2}]/
      (24*N*TR^3 - 8*N^2*TR^3) - 
     ((-2 + N)*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (8*(-3 + N)*N^2*TR^3) + Superscript[o, {G1, G6, G2, G4, G5, G3}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G6, G2, G5, G4, G3}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G6, G3, G2, G4, G5}]/
      (24*N*TR^3 - 8*N^2*TR^3) + Superscript[o, {G1, G6, G3, G2, G5, G4}]/
      (24*N*TR^3 - 8*N^2*TR^3) - Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (8*(-3 + N)*(-2 + N)*N*TR^3) - Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(8*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (8*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*(-3 + N)*N*TR^2) + 
     ((-2 + N)*Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*(-3 + N)*N*TR^2) + (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(24*N*TR^2 - 8*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*(-3 + N)*N*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*(-3 + N)*N*TR^2) + (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-3 + N)*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*(-3 + N)*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*(-3 + N)*N^2) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*(-3 + N)*(-2 + N)*N^2) + (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N^2) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*N^2) + (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) + 
     ((-2 + N)*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2*TR^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2) - 
     ((-2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N^2) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*N^2)
 





\!\(\*SubscriptBox[\(P08\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= -((-1 + N)*Superscript[o, {G1, G2, G3}]*
        Superscript[o, {G4, G5, G6}])/(4*(-3 + N)*(-2 + N)^2*N*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (4*(-3 + N)*(-2 + N)^2*N*TR^3) - ((-1 + N)*Superscript[o, {G1, G2, G3}]*
       Superscript[o, {G4, G6, G5}])/(4*(-3 + N)*(-2 + N)^2*N*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (4*(-3 + N)*(-2 + N)^2*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (4*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (4*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G6, G3, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (4*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (4*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (4*(-3 + N)*(-2 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (4*(-3 + N)*(-2 + N)^2*N^2*TR^3) - (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(2*(-3 + N)*(-2 + N)^2*N^2*
       TR^2) - (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-3 + N)*(-2 + N)^2*N^2*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-3 + N)*(-2 + N)^2*N^2*TR^2) - 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-3 + N)*(-2 + N)^2*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-3 + N)*(-2 + N)^2*N^2*TR^2) - 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-3 + N)*(-2 + N)^2*N^2*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-3 + N)*(-2 + N)^2*N^2*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-3 + N)*(-2 + N)^2*N^2*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*N^2*(6 - 5*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(6 - 5*N + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      ((-3 + N)*(-2 + N)^2*(-1 + N)*N^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*N^2) + 
     ((-1 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-3 + N)*N^2) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(2*N^2*(6 - 5*N + N^2)) - 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*N^2*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*(-2 + N)*N^2*TR^2) + 
     ((-1 + N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*N^2) + 
     ((-1 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-3 + N)*N^2) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*N^2*(6 - 5*N + N^2))
 





\!\(\*SubscriptBox[\(P100\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= (N*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (8*(-2 + N + N^2)*TR^3) - (N*Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(8*(-2 + N + N^2)*TR^3) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (8*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(8*(-2 + N + N^2)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (8*(-2 + N + N^2)*TR^3) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(8*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (8*(-2 + N + N^2)*TR^3) - (N*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(8*(-2 + N + N^2)*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (8*N*(-2 + N + N^2)*TR^3) + (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(8*N*(-2 + N + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (8*N*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(8*N*(-2 + N + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (8*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(8*(-2 + N + N^2)*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (8*(-2 + N + N^2)*TR^3) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(8*(-2 + N + N^2)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*(-4*N + N^3)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*N*(-4 + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*N*(-4 + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(8*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(8*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(8*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(8*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (8*N*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (8*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G3, G6, G5}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G5, G3, G6}]/
      (8*N*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (8*(-2 + N)*N*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G4, G6, G5, G3}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) - Superscript[o, {G1, G2, G5, G3, G6, G4}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*N*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (8*(-2 + N)*N*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G5, G6, G4, G3}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) + Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (8*N*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (8*N*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (8*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (8*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2, G4, G6, G5}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) - Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G5, G6, G4}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) - Superscript[o, {G1, G3, G2, G6, G4, G5}]/(8*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G4, G2, G6, G5}])/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(8*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G3, G5, G2, G6, G4}])/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(8*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(8*(-2 + N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G3, G6, G4, G2, G5}])/(8*(-2 + N + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (8*N*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (8*(-2 + N + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (8*N*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G4, G3, G6, G5, G2}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G2, G3, G6}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (8*N*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(8*(-2 + N)*N*(-2 + N + N^2)*
       TR^3) - (N*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) + (N*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G5, G3, G6, G4, G2}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G5, G4, G2, G3, G6}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G5, G4, G3, G6, G2}]/
      (8*N*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G5, G4, G6, G2, G3}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(8*(-2 + N)*N*(-2 + N + N^2)*
       TR^3) + (N*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) - Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (8*N*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (8*N*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G6, G4, G2, G3, G5}])/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(8*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(8*N*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G5, G2, G3, G4}])/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(8*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (N*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (N*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 + N^2)*TR^2) - (Superscript[o, {G2, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*(-2 + N + N^2)*TR^2) - 
     (N*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (N*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-4 + N^2)*TR^2) - 
     (N*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*(-2 + N + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G2, G5, G3}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) + (N*Superscript[o, {G1, G3, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) + (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G1, G5, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) - (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (N*Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (8*(-2 + N)*(-2 + N + N^2)) - (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)) + 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) - (N*Superscript[o, {G1, G3, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) - (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G4, G2, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) + (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (8*(-2 + N)*(-2 + N + N^2)) + (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2))
 





\!\(\*SubscriptBox[\(P1010f\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (16*N*TR^3) - (Superscript[o, {G1, G6, G5}]*Superscript[o, 
        {G2, G3, G4}])/(16*N*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(16*N*TR^3) + 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (16*N*TR^3) - (Superscript[o, {G1, G5, G6}]*Superscript[o, 
        {G2, G4, G3}])/(16*N*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(16*N*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (16*N*TR^3) - (Superscript[o, {G1, G5, G3}]*Superscript[o, 
        {G2, G4, G6}])/(16*N*TR^3) + (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(16*N*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (16*N*TR^3) - (Superscript[o, {G1, G3, G4}]*Superscript[o, 
        {G2, G5, G6}])/(16*N*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(16*N*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (16*N*TR^3) + (Superscript[o, {G1, G5, G3}]*Superscript[o, 
        {G2, G6, G4}])/(16*N*TR^3) + (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(16*N*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (16*N*TR^3) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(16*N*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(16*N^2*TR^3) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*N*TR^2) + (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*TR^2) + 
     (Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*N*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*N*TR^2) - (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*TR^2) - 
     (Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*N*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*N*TR^2) - (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*TR^2) - 
     (Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*N*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*N*TR^2) + (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*TR^2) + 
     (Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*N*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*TR^2)
 





\!\(\*SubscriptBox[\(P1010fd\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-((-1 + N^2)*Superscript[o, {G1, G5, G6}]*
        Superscript[o, {G2, G3, G4}])/(16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (16*N*(-9 + N^2)*TR^3) + ((-1 + N^2)*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (16*N*(-9 + N^2)*TR^3) + ((-1 + N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (8*N*(-9 + N^2)*TR^3) - ((1 + N)^2*Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) - ((-1 + N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (8*(-9*N + N^3)*TR^3) - ((-1 + N^2)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (16*N*(-9 + N^2)*TR^3) + ((1 + N)^2*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) + ((-1 + N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(8*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (8*N*(-9 + N^2)*TR^3) + ((-1 + N^2)*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (16*N*(-9 + N^2)*TR^3) + ((1 + N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (8*(-9*N + N^3)*TR^3) - ((-1 + N)^2*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) + ((-1 + N)^2*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) + (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(4*N*(-9 + N^2)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (4*(-9*N + N^3)*TR^3) + ((1 + N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (8*(-9*N + N^3)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(4*(-9*N + N^3)*TR^3) + 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (4*N*(-9 + N^2)*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(8*(-9*N + N^3)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (8*N*(-9 + N^2)*TR^3) + ((-1 + N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (8*N*(-9 + N^2)*TR^3) - ((-1 + N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (16*N^2*TR^3) + Superscript[o, {G1, G2, G3, G4, G6, G5}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (16*N^2*TR^3) - Superscript[o, {G1, G2, G3, G5, G6, G4}]/
      (8*N*(3 + N)*TR^3) + ((-3 + N)*Superscript[o, {G1, G2, G3, G6, G4, 
         G5}])/(16*N^2*(3 + N)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (16*N^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G3, G6, G5}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G5, G3, G6}]/
      (4*N*(-9 + N^2)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (16*(-3 + N)*N^2*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (8*(-3 + N)*N*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G5, G3, G4, 
         G6}])/(8*(-9*N + N^3)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G3, G6, G4}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (4*(-9*N + N^3)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (16*(-3 + N)*N^2*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (8*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (24*N*TR^3 - 8*N^2*TR^3) - Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (4*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (4*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (16*N^2*TR^3) - ((-1 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (16*N^2*TR^3) + Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (4*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (24*N*TR^3 - 8*N^2*TR^3) - Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (4*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (8*N*(3 + N)*TR^3) - ((-1 + N^2)*Superscript[o, {G1, G3, G4, G2, G5, 
         G6}])/(16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G5, G2, G6}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (16*N^2*TR^3) - ((-1 + N^2)*Superscript[o, {G1, G3, G4, G6, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (8*N*(3 + N)*TR^3) + ((-1 + N^2)*Superscript[o, {G1, G3, G5, G2, G4, 
         G6}])/(16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G4, G2, G6}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (16*N^2*TR^3) + ((-1 + N^2)*Superscript[o, {G1, G3, G5, G6, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (8*N*(3 + N)*TR^3) + ((-1 + N)*Superscript[o, {G1, G3, G6, G2, G4, 
         G5}])/(8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (16*N^2*(3 + N)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (16*N^2*(3 + N)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G4, G2, G3, G5, G6}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G4, G2, G6, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G4, G3, G2, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (8*(-9*N + N^3)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G2, G3, G6}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (8*(-9*N + N^3)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G5, G3, G2, G6}])/
      (8*(-9*N + N^3)*TR^3) - Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (4*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (24*N*TR^3 - 8*N^2*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G4, G5, G6, G3, G2}])/
      (16*(-3 + N)*N^2*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G4, G6, G2, G3, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (8*(-9*N + N^3)*TR^3) - Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (4*(-9 + N^2)*TR^3) + Superscript[o, {G1, G4, G6, G5, G3, G2}]/
      (24*N*TR^3 - 8*N^2*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G5, G2, G3, G4, G6}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G5, G2, G6, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G5, G3, G2, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G2, G3, G6}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G3, G2, G6}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G5, G4, G3, G6, G2}]/
      (4*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G5, G4, G6, G2, G3}]/
      (8*(-3 + N)*N*TR^3) + ((3 + N)*Superscript[o, {G1, G5, G4, G6, G3, 
         G2}])/(16*(-3 + N)*N^2*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G5, G6, G2, G3, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (4*(-9 + N^2)*TR^3) + Superscript[o, {G1, G5, G6, G4, G3, G2}]/
      (8*(-3 + N)*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G6, G2, G3, G4, 
         G5}])/(8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (8*(-9*N + N^3)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G3, G2, G4, G5}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (8*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (4*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (4*(-9*N + N^3)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4, G2, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4, G3, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G3, G5, G2}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (16*N^2*TR^3) + ((-1 + N)^2*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5, G2, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5, G3, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G3, G4, G2}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (16*N^2*TR^3) + (Superscript[o, {G2, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(24*N*TR^2 - 8*N^2*TR^2) - 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-9 + N^2)*TR^2) + (Superscript[o, {G2, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-3 + N)*N*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-9 + N^2)*TR^2) - (Superscript[o, {G2, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N*(3 + N)*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G2, G3, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)^2*Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((1 + N)^2*Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G2, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)^2*Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((1 + N)^2*Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-9*N + N^3)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N*TR^2) + (Superscript[o, {G1, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(24*N*TR^2 - 8*N^2*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-9 + N^2)*TR^2) + (Superscript[o, {G1, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*N*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N*(3 + N)*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G1, G3, G5, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)^2*Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((1 + N)^2*Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G1, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)^2*Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((1 + N)^2*Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(-9 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-9*N + N^3)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-9*N + N^3)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-9*N + N^3)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(-9 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(-9 + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-9*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*N*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*N*(-9 + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-9*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G5, G3}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-3 + N)*N*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-9 + N^2)*TR^2) - (Superscript[o, {G1, G3, G5, G2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*N*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-9 + N^2)*TR^2) + (Superscript[o, {G1, G5, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/(4*(-9 + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/(36 - 4*N^2) - 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(24*N*TR^2 - 8*N^2*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-9 + N^2)*TR^2) + (Superscript[o, {G1, G3, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-9 + N^2)*TR^2) + (Superscript[o, {G1, G4, G3, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-3 + N)*N*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/(36 - 4*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(4*(-9 + N^2))
 





\!\(\*SubscriptBox[\(P1027\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(N*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (8*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(8*(-2 - N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (8*(-2 - N + N^2)*TR^3) - (N*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(8*(-2 - N + N^2)*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (8*(-2 - N + N^2)*TR^3) - (N*Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(8*(-2 - N + N^2)*TR^3) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (8*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(8*(-2 - N + N^2)*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (8*N*(-2 - N + N^2)*TR^3) + (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(8*N*(-2 - N + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (8*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(8*(-2 - N + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (8*N*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(8*N*(-2 - N + N^2)*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (8*(-2 - N + N^2)*TR^3) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(8*(-2 - N + N^2)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*(-4*N + N^3)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*N*(-4 + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*N*(-4 + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(8*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (8*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G2, G3, G5, G6, G4}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(8*N*(2 + N)*(-2 - N + N^2)*
       TR^3) - Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (8*N*(2 + N)*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(8*N*(-2 - N + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (8*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (8*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*N*(-2 - N + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (8*(-4*N + N^3)*TR^3) - Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (8*N*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (8*N*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (8*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (8*(-4*N + N^3)*TR^3) - Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G4, G6}]/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G5, G6, G4}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (8*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (8*N*(2 + N)*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(8*N*(2 + N)*(-2 - N + N^2)*
       TR^3) - (N*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (8*(-2 - N + N^2)*TR^3) + (N*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G4, G3, G5, G6, G2}]/
      (8*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G2, G6, G3}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G3, G2, G6}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (8*N*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (8*(-4 + N^2)*TR^3) - ((1 + N)*Superscript[o, {G1, G4, G5, G6, G3, 
         G2}])/(8*(-4*N + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G4, G6, G2, G5, G3}])/(8*(-2 - N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G6, G3, G2, G5}])/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(8*(-2 - N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G6, G5, G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) + Superscript[o, {G1, G4, G6, G5, G3, G2}]/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G5, G2, G4, G6, G3}])/(8*(-2 - N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G5, G3, G2, G4, G6}])/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(8*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (8*N*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (8*(-2 - N + N^2)*TR^3) + (N*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G5, G6, G3, G4, G2}]/
      (8*(-2 - N + N^2)*TR^3) + (N*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(8*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(8*N*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(8*N*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (8*(-4*N + N^3)*TR^3) - Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*N*(-4 + N^2)*TR^3) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G2, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) - (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G2, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) + (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*(-2 - N + N^2)*TR^2) - 
     (N*Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G2, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) + (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G1, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) - (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*(-2 - N + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G3, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) + (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (8*(-4 - 4*N + N^2 + N^3)) - (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)) + 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G1, G3, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) - (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (8*(-4 - 4*N + N^2 + N^3)) + (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3))






\!\(\*SubscriptBox[\(P108\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\) :=(Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(-4 + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*(-4*N + N^3)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G4, G6, G5, G3}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G5, G6, G4, G3}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G5, G6}]/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G6, G5}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G4, G6}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G6, G4}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G4, G5}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G2, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(4*(-4*N + N^3)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G2, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4*N + N^3)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-4*N + N^3)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G3, G5, G2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G5, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(4*N*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/(16 - 4*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/(4*(-4 + N^2)) - 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G3, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G4, G3, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/(4*(-4 + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(16 - 4*N^2)
 





\!\(\*SubscriptBox[\(P10bar0\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(N*Superscript[o, {G1, G5, G6}]*Superscript[o, 
        {G2, G4, G3}])/(8*(-2 + N + N^2)*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (8*(-2 + N + N^2)*TR^3) + (N*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(8*(-2 + N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (8*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(8*(-2 + N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (8*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(8*(-2 + N + N^2)*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (8*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(8*N*(-2 + N + N^2)*TR^3) + 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*N*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(8*(-2 + N + N^2)*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (8*(-2 + N + N^2)*TR^3) + (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*N*(-2 + N + N^2)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*N*(-2 + N + N^2)*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(8*(-2 + N + N^2)*TR^3) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (8*(-2 + N + N^2)*TR^3) - (Superscript[o, {G1, G2, G3}]*
       Superscript[o, {G4, G5, G6}])/(4*(-4*N + N^3)*TR^3) + 
     (Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(-4 + N^2)*TR^3) + (Superscript[o, {G1, G2, G3}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(-4 + N^2)*TR^3) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (4*(-4*N + N^3)*TR^3) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (8*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G2, G3, G4, G6, G5}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(8*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) + Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (8*(-2 + N)*N*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(8*(-2 + N)*N*(-2 + N + N^2)*
       TR^3) - Superscript[o, {G1, G2, G4, G3, G5, G6}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G5, G3, G6}]/
      (8*N*(-2 + N + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (8*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*N*(-2 + N + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (8*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (8*N*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (8*N*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (8*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (8*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G4, G6}]/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G5, G6, G4}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) + Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) + Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (8*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) - Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (8*(-2 + N)*N*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(8*(-2 + N)*N*(-2 + N + N^2)*
       TR^3) + (N*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (8*(-2 + N + N^2)*TR^3) - (N*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G4, G3, G5, G6, G2}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G2, G6, G3}]/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G3, G2, G6}]/
      (8*(-2 + N + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (8*N*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (8*(-4 + N^2)*TR^3) - ((-1 + N)*Superscript[o, {G1, G4, G5, G6, G3, 
         G2}])/(8*N*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G6, G2, G5, G3}])/(8*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G4, G6, G3, G2, G5}])/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(8*(-2 + N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G6, G5, G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) + Superscript[o, {G1, G4, G6, G5, G3, G2}]/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G5, G2, G4, G6, G3}])/(8*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G5, G3, G2, G4, G6}])/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(8*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (8*N*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (8*(-2 + N + N^2)*TR^3) - (N*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (8*(-2 + N + N^2)*TR^3) + Superscript[o, {G1, G5, G6, G3, G4, G2}]/
      (8*(-2 + N + N^2)*TR^3) + (N*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(8*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(8*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(8*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(8*N*(-2 + N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(8*N*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(8*(-2 + N)*(-2 + N + N^2)*
       TR^3) + Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (8*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (8*(-2 + N)*(-2 + N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G2, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) + (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G2, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) + (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (N*Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*(-2 + N + N^2)*TR^2) - 
     (N*Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G2, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G1, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) - (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) - (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (N*Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*(-2 + N + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G1, G3, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) + (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (8*(-2 + N)*(-2 + N + N^2)) - (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-2 + N)*(-2 + N + N^2)) + 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G3, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*
       TR^2) - (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) - 
     (N*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (8*(-2 + N)*(-2 + N + N^2)) + (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-2 + N)*(-2 + N + N^2))






\!\(\*SubscriptBox[\(P10bar10barf\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G3, G4}])/(16*N*TR^3) - 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (16*N*TR^3) - (Superscript[o, {G1, G4, G6}]*Superscript[o, 
        {G2, G3, G5}])/(16*N*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(16*N*TR^3) - 
     (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (16*N*TR^3) + (Superscript[o, {G1, G6, G5}]*Superscript[o, 
        {G2, G4, G3}])/(16*N*TR^3) + (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(16*N*TR^3) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (16*N*TR^3) + (Superscript[o, {G1, G4, G6}]*Superscript[o, 
        {G2, G5, G3}])/(16*N*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(16*N*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (16*N*TR^3) + (Superscript[o, {G1, G4, G3}]*Superscript[o, 
        {G2, G5, G6}])/(16*N*TR^3) - (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(16*N*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (16*N*TR^3) + (Superscript[o, {G1, G3, G4}]*Superscript[o, 
        {G2, G6, G5}])/(16*N*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(16*N*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(16*N*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(16*N^2*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(16*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(16*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(16*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(16*N^2*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(16*N*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(16*N*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(16*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(16*N^2*TR^3) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*N*TR^2) + (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*TR^2) + 
     (Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*N*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*N*TR^2) - (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*TR^2) - 
     (Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*N*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*N*TR^2) - (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*TR^2) - 
     (Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*N*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*N*TR^2) + (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*TR^2) + 
     (Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*N*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*TR^2)
 





\!\(\*SubscriptBox[\(P10bar10barfd\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-((-1 + N^2)*Superscript[o, {G1, G5, G6}]*
        Superscript[o, {G2, G3, G4}])/(16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (16*N*(-9 + N^2)*TR^3) + ((-1 + N^2)*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (16*N*(-9 + N^2)*TR^3) - ((1 + N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(8*(-9*N + N^3)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (8*N*(-9 + N^2)*TR^3) - ((-1 + N)^2*Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) + ((1 + N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (8*N*(-9 + N^2)*TR^3) - ((-1 + N^2)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (16*N*(-9 + N^2)*TR^3) + ((-1 + N)^2*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) - ((1 + N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(8*(-9*N + N^3)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (8*N*(-9 + N^2)*TR^3) + ((-1 + N^2)*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (16*N*(-9 + N^2)*TR^3) - ((-1 + N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (8*N*(-9 + N^2)*TR^3) - ((1 + N)^2*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) + ((1 + N)^2*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) + (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(4*N*(-9 + N^2)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (4*(-9*N + N^3)*TR^3) - ((-1 + N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (8*N*(-9 + N^2)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(4*(-9*N + N^3)*TR^3) + 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (4*N*(-9 + N^2)*TR^3) + ((-1 + N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (8*N*(-9 + N^2)*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(8*(-9*N + N^3)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (8*N*(-9 + N^2)*TR^3) + ((1 + N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (8*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (16*N^2*TR^3) + Superscript[o, {G1, G2, G3, G4, G6, G5}]/
      (8*(-3 + N)*N*TR^3) - Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (16*N^2*TR^3) + Superscript[o, {G1, G2, G3, G5, G6, G4}]/
      (24*N*TR^3 - 8*N^2*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (16*(-3 + N)*N^2*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (16*(-3 + N)*N^2*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G3, G6, G5}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G2, G4, G5, G3, G6}]/
      (4*(-9*N + N^3)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (16*N^2*(3 + N)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (8*N*(3 + N)*TR^3) - ((-1 + N)*Superscript[o, {G1, G2, G5, G3, G4, 
         G6}])/(8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G5, G3, G6, G4}])/
      (8*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (4*N*(-9 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (16*N^2*(3 + N)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (4*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (4*(-9*N + N^3)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (16*N^2*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/
      (8*(-9*N + N^3)*TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (16*N^2*TR^3) + Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (4*(-9 + N^2)*TR^3) - Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (4*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (24*N*TR^3 - 8*N^2*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G3, G4, G2, G5, G6}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G5, G2, G6}])/
      (8*(-9*N + N^3)*TR^3) - Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (16*N^2*TR^3) + ((-1 + N^2)*Superscript[o, {G1, G3, G4, G6, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (24*N*TR^3 - 8*N^2*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G3, G5, G2, G4, G6}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G4, G2, G6}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (16*N^2*TR^3) - ((-1 + N^2)*Superscript[o, {G1, G3, G5, G6, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (8*(-3 + N)*N*TR^3) + ((1 + N)*Superscript[o, {G1, G3, G6, G2, G4, 
         G5}])/(8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (8*(-9*N + N^3)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (16*(-3 + N)*N^2*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (16*(-3 + N)*N^2*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G4, G2, G3, G5, G6}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G4, G2, G6, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G4, G3, G2, G6, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (8*(-9*N + N^3)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G5, G2, G3, G6}])/
      (8*(-9*N + N^3)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G3, G2, G6}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (4*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (8*N*(3 + N)*TR^3) - ((-3 + N)*Superscript[o, {G1, G4, G5, G6, G3, 
         G2}])/(16*N^2*(3 + N)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G4, G6, G2, G3, G5}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)^2*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (4*(-9 + N^2)*TR^3) - Superscript[o, {G1, G4, G6, G5, G3, G2}]/
      (8*N*(3 + N)*TR^3) - ((-1 + N^2)*Superscript[o, {G1, G5, G2, G3, G4, 
         G6}])/(16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G5, G2, G6, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G5, G3, G2, G6, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G2, G3, G6}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G3, G2, G6}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G5, G4, G3, G6, G2}]/
      (4*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G5, G4, G6, G2, G3}]/
      (8*N*(3 + N)*TR^3) + ((-3 + N)*Superscript[o, {G1, G5, G4, G6, G3, 
         G2}])/(16*N^2*(3 + N)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G5, G6, G2, G3, G4}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)^2*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (4*(-9 + N^2)*TR^3) + Superscript[o, {G1, G5, G6, G4, G3, G2}]/
      (8*N*(3 + N)*TR^3) + ((1 + N)*Superscript[o, {G1, G6, G2, G3, G4, G5}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (8*(-9*N + N^3)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (8*N*(-9 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G3, G2, G4, G5}])/
      (8*N*(-9 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (8*N*(-9 + N^2)*TR^3) - Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (4*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (4*N*(-9 + N^2)*TR^3) + 
     ((1 + N)^2*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4, G2, G5, G3}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4, G3, G2, G5}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G3, G5, G2}])/
      (8*(-9*N + N^3)*TR^3) + Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (24*N*TR^3 - 8*N^2*TR^3) - Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (16*N^2*TR^3) - ((1 + N)^2*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5, G2, G4, G3}])/
      (16*N*(-9 + N^2)*TR^3) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5, G3, G2, G4}])/
      (16*N*(-9 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G3, G4, G2}])/
      (8*N*(-9 + N^2)*TR^3) + Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (8*(-3 + N)*N*TR^3) + Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (16*N^2*TR^3) + (Superscript[o, {G2, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-9 + N^2)*TR^2) - (Superscript[o, {G2, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*N*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-9 + N^2)*TR^2) + (Superscript[o, {G2, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-3 + N)*N*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G2, G3, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((1 + N)^2*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)^2*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G2, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((1 + N)^2*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)^2*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-9*N + N^3)*TR^2) + 
     ((-1 + N)*Superscript[o, {G2, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N*(3 + N)*TR^2) - (Superscript[o, {G1, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(24*N*TR^2 - 8*N^2*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-3 + N)*N*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G1, G3, G5, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((1 + N)^2*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)^2*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*(-9 + N^2)*TR^2) - 
     ((-1 + N^2)*Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G1, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((1 + N)^2*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)^2*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*(-9 + N^2)*TR^2) + 
     ((-1 + N^2)*Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-9*N + N^3)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-9*N + N^3)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(-9 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(-9 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(-9 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(-9 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(-9 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-9*N + N^3)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-9*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*N*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*N*(-9 + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-9*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(24*N*TR^2 - 8*N^2*TR^2) - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N*(3 + N)*TR^2) - (Superscript[o, {G1, G3, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(4*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-3 + N)*N*TR^2) + (Superscript[o, {G1, G5, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(4*(-9 + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/(4*(-9 + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/(36 - 4*N^2) + 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-3 + N)*N*TR^2) + (Superscript[o, {G1, G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-9 + N^2)*TR^2) + (Superscript[o, {G1, G3, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(24*N*TR^2 - 8*N^2*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-9 + N^2)*TR^2) - (Superscript[o, {G1, G4, G3, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/(36 - 4*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(4*(-9 + N^2))






\!\(\*SubscriptBox[\(P10bar27\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= (N*Superscript[o, {G1, G6, G5}]*Superscript[o, 
        {G2, G3, G4}])/(8*(-2 - N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (8*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(8*(-2 - N + N^2)*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (8*(-2 - N + N^2)*TR^3) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(8*(-2 - N + N^2)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (8*(-2 - N + N^2)*TR^3) + (N*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(8*(-2 - N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (8*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(8*N*(-2 - N + N^2)*TR^3) + 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*N*(-2 - N + N^2)*TR^3) + (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*N*(-2 - N + N^2)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*N*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(8*(-2 - N + N^2)*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (8*(-2 - N + N^2)*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(8*(-2 - N + N^2)*TR^3) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (8*(-2 - N + N^2)*TR^3) - (Superscript[o, {G1, G2, G3}]*
       Superscript[o, {G4, G5, G6}])/(4*(-4*N + N^3)*TR^3) + 
     (Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(-4 + N^2)*TR^3) + (Superscript[o, {G1, G2, G3}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(-4 + N^2)*TR^3) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (4*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (8*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G3, G4, G6, G5}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (8*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G2, G3, G5, G6, G4}]/
      (8*(-4 + N^2)*TR^3) + ((1 + N)*Superscript[o, {G1, G2, G3, G6, G4, 
         G5}])/(8*N*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (8*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G2, G4, G3, G6, G5}]/
      (8*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G2, G4, G5, G3, G6}]/
      (8*N*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (8*N*(2 + N)*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G4, G6, G5, G3}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G2, G5, G3, G6, G4}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*N*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (8*N*(2 + N)*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G5, G6, G4, G3}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (8*N*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (8*N*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (8*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (8*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (8*(-4*N + N^3)*TR^3) - Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2, G4, G6, G5}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) + Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G5, G6, G4}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G3, G2, G6, G4, G5}]/(8*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G3, G4, G2, G6, G5}])/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(8*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G5, G2, G6, G4}])/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(8*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(8*(-2 - N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G6, G4, G2, G5}])/(8*(-2 - N + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (8*(-4*N + N^3)*TR^3) - (N*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (8*(-2 - N + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (8*N*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (8*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G4, G3, G6, G5, G2}]/
      (8*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G2, G3, G6}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G3, G6, G2}]/
      (8*N*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(8*N*(2 + N)*(-2 - N + N^2)*
       TR^3) - (N*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G5, G3, G6, G4, G2}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G5, G4, G2, G3, G6}]/
      (8*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G5, G4, G3, G6, G2}]/
      (8*N*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G5, G4, G6, G2, G3}]/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(8*N*(2 + N)*(-2 - N + N^2)*
       TR^3) + (N*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*(-4 - 4*N + N^2 + N^3)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(8*(-4 - 4*N + N^2 + N^3)*
       TR^3) - Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (8*(-2 - N + N^2)*TR^3) + Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (8*N*(-2 - N + N^2)*TR^3) - Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (8*N*(-2 - N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4, G2, G3, G5}])/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(8*(-2 - N + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(8*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(8*(-4*N + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G6, G5, G2, G3, G4}])/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(8*(-2 - N + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(8*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*N*(-4 + N^2)*TR^3) - 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-4 + N^2)*TR^2) + (Superscript[o, {G2, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*(-2 - N + N^2)*TR^2) - 
     (N*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*(-4 + N^2)*TR^2) - 
     (N*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*(-2 - N + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(-2 - N + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G2, G5, G3}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) - (N*Superscript[o, {G1, G3, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) - (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G5, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) - (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) + 
     (N*Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (8*(-4 - 4*N + N^2 + N^3)) - (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-4 - 4*N + N^2 + N^3)) - 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) + (N*Superscript[o, {G1, G3, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) + (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 + N^2)*TR^2) - (N*Superscript[o, {G1, G4, G2, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*
       TR^2) + (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3)*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (8*(-4 - 4*N + N^2 + N^3)) + (N*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*(-4 - 4*N + N^2 + N^3))
 





\!\(\*SubscriptBox[\(P10bar8\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(-4 + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*(-4*N + N^3)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(4*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G4, G6, G5, G3}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G5, G6, G4, G3}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5, G6}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G6, G5}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G2, G5, G4, G6}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G6, G4}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G2, G6, G4, G5}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(4*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(4*(-4*N + N^3)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G2, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G2, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G3, G5, G2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(4*(-4*N + N^3)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G5, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(4*N*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/(16 - 4*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/(4*(-4 + N^2)) - 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G3, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G4, G3, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*(-4*N + N^3)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/(4*(-4 + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(16 - 4*N^2)
 





\!\(\*SubscriptBox[\(P18\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= (Superscript[\[CapitalDelta], {G1, G2}]*
      Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
       {G4, G5}])/(-1 + N^2)
 





\!\(\*SubscriptBox[\(P2710\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-((2 + N)*Superscript[o, {G1, G5, G6}]*
        Superscript[o, {G2, G4, G3}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (8*N*(3 + N)*TR^3) - ((2 + N)*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(8*N*(2 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*N*(2 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*N*(2 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*N*(2 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (8*N*(3 + N)*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G3, G4, G6, G5}]/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G3, G5, G6, G4}]/
      (8*N^2*(3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (8*N^2*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G3, G5, G6}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G5, G3, G6}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (8*N*(3 + N)*TR^3) + ((1 + N)*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (8*N*(3 + N)*TR^3) + ((1 + N)*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (8*N*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (8*N^2*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (8*N^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (8*N^2*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (8*N^2*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (8*N^2*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((2 + N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G4, G3, G2, G5, G6}])/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(8*N*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) - ((1 + N)^2*Superscript[o, {G1, G4, G5, G6, G3, 
         G2}])/(8*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/(8*N*(3 + N)*TR^3) + 
     ((2 + N)*Superscript[o, {G1, G4, G6, G3, G2, G5}])/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (8*N^2*(3 + N)*TR^3) + 
     ((2 + N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G5, G3, G2, G4, G6}])/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) - ((1 + N)^2*Superscript[o, {G1, G5, G4, G6, G3, 
         G2}])/(8*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/(8*N*(3 + N)*TR^3) + 
     ((2 + N)*Superscript[o, {G1, G5, G6, G3, G2, G4}])/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G4, G5, G3}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G5, G4, G3}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G2, G4, G5}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G2, G5, G4}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (8*N*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (8*N*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*N*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*N*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G5, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G4, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*N^2*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*N^2*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*N^2*(2 + N)*(3 + N)) + (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)) - (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(3 + N)) + (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)) - (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(3 + N))
 





\!\(\*SubscriptBox[\(P2710bar\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-((2 + N)*Superscript[o, {G1, G6, G5}]*
        Superscript[o, {G2, G3, G4}])/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (8*N*(3 + N)*TR^3) - ((2 + N)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(8*N*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(8*N*(2 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*N*(2 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*N*(2 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*N*(2 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (8*N*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(8*N*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (8*N*(3 + N)*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (8*N^2*(3 + N)*TR^3) - ((1 + N)^2*Superscript[o, {G1, G2, G3, G6, G4, 
         G5}])/(8*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G3, G6, G5}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G5, G3, G6}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (8*N^2*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G3, G6, G4}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G4, G3, G6}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (8*N^2*(3 + N)*TR^3) - Superscript[o, {G1, G2, G6, G3, G4, G5}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G6, G3, G5, G4}]/
      (8*N*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (8*N*(3 + N)*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (8*N*(3 + N)*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (8*N^2*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (8*N^2*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (8*N^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (8*N^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (8*N^2*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G3, G4, G2, G6, G5}])/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(8*N*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (8*N^2*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G3, G5, G2, G6, G4}])/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(8*N*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (8*N^2*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G2, G4, G5}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G2, G5, G4}]/
      (8*N*(3 + N)*TR^3) + ((2 + N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (8*N*(3 + N)*TR^3) - ((1 + N)^2*Superscript[o, {G1, G3, G6, G4, G5, 
         G2}])/(8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((2 + N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/(8*N*(3 + N)*TR^3) - 
     ((1 + N)^2*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((2 + N)*Superscript[o, {G1, G4, G2, G3, G6, G5}])/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(8*N*(2 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(8*N^2*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(8*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G4, G6, G5, G3, G2}]/
      (8*N^2*(3 + N)*TR^3) + 
     ((2 + N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(8*N*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*(2 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(8*N^2*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(8*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G5, G6, G4, G3, G2}]/
      (8*N^2*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (8*N*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (8*N*(3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G4, G5, G2}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G5, G4, G2}]/
      (8*N*(2 + N)*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(8*N*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((2 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/(8*N*(3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(8*N*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (8*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (8*N^2*(2 + N)*(3 + N)*TR^3) + (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(8*N*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G2, G3, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*N^2*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(8*N*(3 + N)*TR^2) + 
     ((2 + N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G3, G4, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(8*N*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*N*(3 + N)*TR^2) + (Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*N^2*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(4*N^2*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*N^2*(2 + N)*(3 + N)) + ((1 + N)*Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*N^2*(3 + N)) - (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(3 + N)) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)*TR^2) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)) - 
     ((2 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(8*N^2*(3 + N)) - (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(3 + N))
 





\!\(\*SubscriptBox[\(P2727a\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (16*(1 + N)*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(16*(1 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (16*(1 + N)*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(16*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (16*(1 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(16*(1 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (16*(1 + N)*TR^3) + (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(16*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (16*(1 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(16*(1 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (16*(1 + N)*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(16*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (16*(1 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(16*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (16*(1 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(16*(1 + N)*(2 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(16*(1 + N)*(2 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(16*(1 + N)*(2 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(16*(1 + N)*(2 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(16*(1 + N)*(2 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(16*(1 + N)*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(16*(1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(16*(1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(16*(1 + N)*(2 + N)*TR^3) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(1 + N)*TR^2) + (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(1 + N)*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(16*(1 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(1 + N)*TR^2) + (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(1 + N)*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(16*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(1 + N)*TR^2) + (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(1 + N)*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(16*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(1 + N)*TR^2) + (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(1 + N)*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(16*(1 + N)*TR^2)






\!\(\*SubscriptBox[\(P2727s\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(N*(2 + N)*Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G3, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (2*(2 + N)^2*(-8 + 2*N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (2*(2 + N)^2*(-8 + 2*N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (2*(2 + N)^2*(-8 + 2*N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (2*(2 + N)^2*(-8 + 2*N + N^2)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G3, G5, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G2, G4, G3, G6, G5}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G6, G3, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5, G3, G4, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G2, G5, G3, G6, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5, G6, G3, G4}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G4, G3, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G5, G3, G4}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G4, G6, G5}])/(4*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G3, G2, G5, G6, G4}])/(4*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G4, G2, G5, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G3, G4, G5, G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G4, G6, G2, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G5, G2, G4, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G3, G5, G4, G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^3*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G5, G6, G2, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G3, G6, G2, G4, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^3*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^3*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G2, G3, G5, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G2, G6, G5, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G3, G2, G6, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G3, G5, G6, G2}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G2, G3, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G3, G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) + (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^2*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G4, G5, G6, G3, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G6, G2, G3, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G4, G6, G3, G5, G2}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (4*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G2, G3, G4, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G2, G6, G4, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G3, G2, G6, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G3, G4, G6, G2}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G4, G2, G3, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G4, G3, G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) + (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^2*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G6, G2, G3, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G5, G6, G3, G4, G2}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (4*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N^2*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2, G3, G4, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2, G4, G5, G3}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3, G2, G4, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (8*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (4*(-16 - 20*N + 5*N^3 + N^4)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G4, G2, G5, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G4, G3, G2, G5}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4, G3, G5, G2}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G5, G2, G4, G3}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G5, G3, G2, G4}])/
      (16*(-8 - 6*N + 3*N^2 + N^3)*TR^3) - 
     (N*Superscript[o, {G1, G6, G5, G3, G4, G2}])/(8*(-8 - 6*N + 3*N^2 + N^3)*
       TR^3) - (N^2*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (8*(-16 - 20*N + 5*N^3 + N^4)*TR^3) - 
     (N^3*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (16*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^3) + 
     (N^2*Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N^2*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G6, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G2, G6, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G2, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N^2*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*(2 + N)*Superscript[o, {G1, G6, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(16*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(8*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(4*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N^2*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*(-16 - 20*N + 5*N^3 + N^4)*TR^2) + 
     (N^2*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)*TR^2) + 
     (N*Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*(-16 - 20*N + 5*N^3 + N^4)) + 
     (N*Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*(-16 - 20*N + 5*N^3 + N^4)) - 
     (N*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      ((2 + N)^2*(-8 - 6*N + 3*N^2 + N^3)) - 
     (N^2*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N^2*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*(-8 - 6*N + 3*N^2 + N^3)*TR^2) - 
     (N^2*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (4*(-8 - 6*N + 3*N^2 + N^3)) - 
     (N*Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (4*(-8 - 6*N + 3*N^2 + N^3)) + 
     (N*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (2*(-16 - 20*N + 5*N^3 + N^4)) - (N^2*Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*
       TR^2) - (N^2*Superscript[o, {G1, G2, G4, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*
       TR^2) - (N*Superscript[o, {G1, G3, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*(-8 - 6*N + 3*N^2 + N^3)*
       TR^2) - (N^2*Superscript[o, {G1, G3, G4, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*
       TR^2) - (N*Superscript[o, {G1, G4, G2, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(4*(-8 - 6*N + 3*N^2 + N^3)*
       TR^2) - (N^2*Superscript[o, {G1, G4, G3, G2}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(8*(-16 - 20*N + 5*N^3 + N^4)*
       TR^2) - (N*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*(-8 - 6*N + 3*N^2 + N^3)) - 
     (N*Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (4*(-8 - 6*N + 3*N^2 + N^3)) + 
     (N*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (2*(-16 - 20*N + 5*N^3 + N^4))






\!\(\*SubscriptBox[\(P278\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-((1 + N)*Superscript[o, {G1, G2, G3}]*
        Superscript[o, {G4, G5, G6}])/(4*N*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(2 + N)^2*(3 + N)*TR^3) - ((1 + N)*Superscript[o, {G1, G2, G3}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (4*N*(2 + N)^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (4*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (4*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G4, G5, G6, G3, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (4*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (4*N^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (4*N^2*(2 + N)*(3 + N)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (4*N^2*(2 + N)^2*(3 + N)*TR^3) - (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(2*N^2*(2 + N)^2*(3 + N)*
       TR^2) + (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*N^2*(2 + N)^2*(3 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*N^2*(2 + N)^2*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(2*N^2*(2 + N)^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(2 + N)^2*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(2 + N)^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(2 + N)^2*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(2 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(2 + N)^2*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*N^2*(2 + N)*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N^2*(2 + N)*(3 + N)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (N^2*(1 + N)*(2 + N)^2*(3 + N)) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(3 + N)) + 
     ((1 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(4*N^2*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(2*N^2*(2 + N)*(3 + N)) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(3 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(2 + N)*(3 + N)*TR^2) + 
     ((1 + N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(3 + N)) + 
     ((1 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*N^2*(2 + N)*(3 + N))
 





\!\(\*SubscriptBox[\(P8a0\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (8*N*TR^3) + (Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G4, G5}])/(8*N*TR^3) + (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*N*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/(8*N*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(2 - 3*N + N^2)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*N*(2 - 3*N + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*N*(2 - 3*N + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(2 - 3*N + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(8*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(8*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(8*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(8*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(8*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(8*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(8*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(8*(-2 + N)*N*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) + (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) - (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2)
 





\!\(\*SubscriptBox[\(P8a1\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (2*N*TR^3 - 2*N^3*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(2*N*(-1 + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (2*N*(-1 + N^2)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(2*N*TR^3 - 2*N^3*TR^3)
 





\!\(\*SubscriptBox[\(P8a10\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (8*N*TR^3) - (Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G4, G5}])/(8*N*TR^3) - (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*N*TR^3) + 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*N^2*TR^3) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) + (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) - (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2)






\!\(\*SubscriptBox[\(P8a10bar\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= (Superscript[o, {G1, G2, G6}]*Superscript[o, 
        {G3, G4, G5}])/(8*N*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(8*N*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/(8*N*TR^3) + 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(8*N^2*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(8*N^2*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*N^2*TR^3) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) + (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) - (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2)
 





\!\(\*SubscriptBox[\(P8a27\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (8*N*TR^3) + (Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G4, G5}])/(8*N*TR^3) + (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*N*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/(8*N*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(2 + 3*N + N^2)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*N*(2 + 3*N + N^2)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*N*(2 + 3*N + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(2 + 3*N + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(8*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(8*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(8*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(8*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(8*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(8*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(8*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(8*N*(2 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(8*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(8*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(8*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(8*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(8*N*(2 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) + (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2) + 
     (Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*N*TR^2) - (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*N*TR^2)
 





\!\(\*SubscriptBox[\(P8a8a\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=Superscript[o, {G1, G2, G3, G4, G5, G6}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(4*N^2*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(4*N^2*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(4*N^2*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(4*N^2*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(4*N^2*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(4*N^2*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(4*N^2*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(4*N^2*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(4*N^2*TR^3)
 





\!\(\*SubscriptBox[\(P8a8s\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (N*(-4 + N^2)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/((4*N - N^3)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      ((4*N - N^3)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(4*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(4*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(4*(-4 + N^2)*TR^3)
 





\!\(\*SubscriptBox[\(P8s0\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*(-2 + N)^2*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (4*(-2 + N)^2*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*(-2 + N)^2*(-2 + N + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (4*(-2 + N)^2*(-2 + N + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G2, G3, G4, G5, G6}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G3, G6, G4, G5}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G5, G6, G3}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G4, G5, G3}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) - 
     (N*Superscript[o, {G1, G3, G4, G5, G6, G2}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) - 
     (N*Superscript[o, {G1, G3, G6, G4, G5, G2}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G6, G3, G2}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4, G5, G3, G2}])/(8*(-2 + N)^2*(2 + N)*
       TR^3) - (N*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (8*(-2 + N)^2*(2 + N)*TR^3) + (N*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*(-2 + N)^2*(2 + N)*TR^2) + 
     (N*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)^2*(2 + N)*TR^2) + 
     (N*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)^2*(2 + N)*TR^2) + 
     (N*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)^2*(2 + N)*TR^2) + 
     (N*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)^2*(2 + N)*TR^2) + 
     (N*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)^2*(2 + N)*TR^2) + 
     (N*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)^2*(2 + N)*TR^2) + 
     (N*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)^2*(2 + N)*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*(-2 + N)^2*(2 + N))
 





\!\(\*SubscriptBox[\(P8s1\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (2*(4 - 5*N^2 + N^4)*TR^3) + (N*Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(2*(4 - 5*N^2 + N^4)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (2*(4 - 5*N^2 + N^4)*TR^3) + (N*Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(2*(4 - 5*N^2 + N^4)*TR^3)






\!\(\*SubscriptBox[\(P8s10\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(N*Superscript[o, {G1, G2, G6}]*Superscript[o, 
         {G3, G4, G5}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G6, G3, G2}]/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G5, G4, G6, G3, G2}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (8*(-4 + N^2)*TR^3) - (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(8 - 2*N^2)
 





\!\(\*SubscriptBox[\(P8s10bar\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= -(N*Superscript[o, {G1, G2, G6}]*Superscript[o, 
         {G3, G4, G5}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G4, G5, G6, G3, G2}]/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (8*(-4 + N^2)*TR^3) - Superscript[o, {G1, G5, G4, G6, G3, G2}]/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (8*(-4 + N^2)*TR^3) + Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (8*(-4 + N^2)*TR^3) + (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G5, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(4*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(8 - 2*N^2)
 





\!\(\*SubscriptBox[\(P8s27\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (8*(-4 + N^2)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*(-2 + N)*(1 + N)*(2 + N)^2*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (4*(-2 + N)*(1 + N)*(2 + N)^2*TR^3) + 
     (N*Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*(-2 + N)*(1 + N)*(2 + N)^2*TR^3) + 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (4*(-2 + N)*(1 + N)*(2 + N)^2*TR^3) - 
     (N*Superscript[o, {G1, G2, G3, G4, G5, G6}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) - (N*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) - 
     (N*Superscript[o, {G1, G2, G3, G6, G4, G5}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) - (N*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) + 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G5, G6, G3}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) + (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G4, G5, G3}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) - (N*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) - 
     (N*Superscript[o, {G1, G3, G4, G5, G6, G2}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) - (N*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) - 
     (N*Superscript[o, {G1, G3, G6, G4, G5, G2}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) - (N*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) + 
     (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G6, G3, G2}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) + (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (8*(-4 + N^2)*TR^3) - (N*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) + 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(8*(-4 + N^2)*TR^3) + 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(8*(-4 + N^2)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4, G5, G3, G2}])/(8*(-2 + N)*(2 + N)^2*
       TR^3) - (N*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (8*(-2 + N)*(2 + N)^2*TR^3) - (N*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(4*(-2 + N)*(2 + N)^2*TR^2) - 
     (N*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)*(2 + N)^2*TR^2) - 
     (N*Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)*(2 + N)^2*TR^2) - 
     (N*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(4*(-2 + N)*(2 + N)^2*TR^2) + 
     (N*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) + 
     (N*Superscript[o, {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(8*(-4 + N^2)*TR^2) + (N*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(8*(-4 + N^2)*TR^2) - 
     (N*Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)*(2 + N)^2*TR^2) - 
     (N*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)*(2 + N)^2*TR^2) - 
     (N*Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)*(2 + N)^2*TR^2) - 
     (N*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(4*(-2 + N)*(2 + N)^2*TR^2) - 
     (N*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (2*(-2 + N)*(2 + N)^2)

 





\!\(\*SubscriptBox[\(P8s8a\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (4*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (4*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (4*(-4 + N^2)*TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (4*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (4*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G4, G5, G6, G3, G2}]/
      (4*(-4 + N^2)*TR^3) + Superscript[o, {G1, G5, G4, G6, G3, G2}]/
      (4*(-4 + N^2)*TR^3) - Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (4*(-4 + N^2)*TR^3) - Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (4*(-4 + N^2)*TR^3)
 





\!\(\*SubscriptBox[\(P8s8s\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-((N*Superscript[o, {G1, G2, G3}]*Superscript[o, 
         {G4, G5, G6}])/((-4 + N^2)^2*TR^3)) - 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      ((-4 + N^2)^2*TR^3) - (N*Superscript[o, {G1, G2, G3}]*
       Superscript[o, {G4, G6, G5}])/((-4 + N^2)^2*TR^3) - 
     (N*Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      ((-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G3, G5, G4, G6}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G3, G6, G4, G5}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G3, G6, G4, G5, G2}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G3, G6, G5, G4, G2}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G4, G5, G6, G3, G2}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G5, G4, G6, G3, G2}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G6, G4, G5, G3, G2}])/
      (4*(-4 + N^2)^2*TR^3) + (N^2*Superscript[o, {G1, G6, G5, G4, G3, G2}])/
      (4*(-4 + N^2)^2*TR^3) - (N*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/((-4 + N^2)^2*TR^2) - 
     (N*Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/((-4 + N^2)^2*TR^2) - (N*Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/((-4 + N^2)^2*TR^2) - 
     (N*Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/((-4 + N^2)^2*TR^2) - (N*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/((-4 + N^2)^2*TR^2) - 
     (N*Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/((-4 + N^2)^2*TR^2) - (N*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/((-4 + N^2)^2*TR^2) - 
     (N*Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/((-4 + N^2)^2*TR^2) + 
     (4*Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(-4 + N^2)^2


(* ::Text:: *)
(*Projectors corresponding to new multiplets*)



\!\(\*SubscriptBox[\(P0c21c21\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, 
         {G2, G3, G4}])/(36*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (18*N*(2 + N)*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(36*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (18*N*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(36*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*N*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(18*N*(2 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (36*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*N*(2 + N)*TR^3) - (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(36*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (18*N*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(18*N*(2 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (36*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(36*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*N*(2 + N)*TR^3) - (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(36*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (18*N*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(36*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*N*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(18*N*(2 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (36*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(18*N*(2 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (36*(2 + N)*TR^3) - ((6 + 4*N + N^2)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(-4*N + N^3)*TR^3) - 
     ((6 + 4*N + N^2)*Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G4, G5}])/(36*(-4*N + N^3)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*N*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*N*(2 + N)*TR^3) - 
     ((6 + 4*N + N^2)*Superscript[o, {G1, G2, G6}]*Superscript[o, 
        {G3, G5, G4}])/(36*(-4*N + N^3)*TR^3) - 
     ((6 + 4*N + N^2)*Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G5, G4}])/(36*(-4*N + N^3)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*N*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*N*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*N*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*N*(2 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (12*(-4*N + N^3)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(12*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (12*(-4*N + N^3)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(12*(-4*N + N^3)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (36*N^2*(-4 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (36*N^2*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G3, G5, G4, G6}])/(36*N^2*(-4 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (36*N^2*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G3, G6, G4, G5}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (36*N^2*(-4 + N^2)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/(36*N*(2 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G3, G6, G5}])/
      (36*N*(2 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, 
         G6}])/(36*(-4 + N^2)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G4, G5, G6, G3}])/
      (36*N^2*(-4 + N^2)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*N*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G2, G4, G6, G5, 
         G3}])/(36*N^2*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G2, G5, G3, G4, G6}])/(36*N*(2 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G3, G6, G4}])/
      (36*N*(2 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, 
         G6}])/(36*(-4 + N^2)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G5, G4, G6, G3}])/
      (36*N^2*(-4 + N^2)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*N*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G2, G5, G6, G4, 
         G3}])/(36*N^2*(2 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(-4 + N^2)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, 
         G4}])/(36*(-4 + N^2)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/(36*N*(2 + N)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G6, G4, G5, G3}])/
      (36*N^2*(-4 + N^2)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/(36*N*(2 + N)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G6, G5, G4, G3}])/
      (36*N^2*(-4 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (36*N^2*(2 + N)*TR^3) + 
     ((6 + 5*N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (36*N^2*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (36*N^2*(2 + N)*TR^3) + 
     ((6 + 5*N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (36*N^2*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (36*N^2*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (36*N^2*(2 + N)*TR^3) + Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (18*N*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G3, G4, G5, G2, 
         G6}])/(36*N*(2 + N)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G3, G4, G5, G6, G2}])/
      (36*N^2*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (36*N^2*(2 + N)*TR^3) + Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (18*N*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G3, G5, G4, G2, 
         G6}])/(36*N*(2 + N)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G3, G5, G4, G6, G2}])/
      (36*N^2*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (36*N^2*(2 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G2, G4, G5}])/
      (36*N*(2 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G3, G6, G2, G5, 
         G4}])/(36*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (18*N*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G6, G4, G5, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (18*N*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G6, G5, G4, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (18*N*(2 + N)*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (18*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (18*N*(2 + N)*TR^3) - Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) + Superscript[o, {G1, G4, G2, G6, G5, G3}]/
      (36*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (18*N*(2 + N)*TR^3) + Superscript[o, {G1, G4, G3, G2, G6, G5}]/
      (36*(2 + N)*TR^3) + Superscript[o, {G1, G4, G3, G5, G2, G6}]/
      (36*TR^3) + ((3 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*N*(2 + N)*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (18*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*N*(2 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G5, G2, G3, 
         G6}])/(36*N*(2 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (36*N*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G4, G5, G3, G2, 
         G6}])/(36*N*(2 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (36*(-4 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (36*N^2*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G4, G5, G6, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/(18*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (18*N*(2 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, 
         G2}])/(36*N*(2 + N)*TR^3) + 
     ((6 + 5*N)*Superscript[o, {G1, G4, G6, G5, G2, G3}])/
      (36*N^2*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (36*N^2*(2 + N)*TR^3) + Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*(2 + N)*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G5, G2, G3, G6, 
         G4}])/(18*N*(2 + N)*TR^3) - Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (18*TR^3) + ((3 + 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (18*N*(2 + N)*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) + Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(2 + N)*TR^3) - ((3 + N)*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (18*N*(2 + N)*TR^3) + Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(2 + N)*TR^3) + Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) + ((3 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*N*(2 + N)*TR^3) - Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*N*(2 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G4, G2, G3, 
         G6}])/(36*N*(2 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (36*N*(2 + N)*TR^3) + ((3 + N)*Superscript[o, {G1, G5, G4, G3, G2, 
         G6}])/(36*N*(2 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (36*(-4 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (36*N^2*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G5, G4, G6, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/(18*N*(2 + N)*TR^3) + 
     ((3 + 2*N)*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (18*N*(2 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G6, G3, G4, 
         G2}])/(36*N*(2 + N)*TR^3) + 
     ((6 + 5*N)*Superscript[o, {G1, G5, G6, G4, G2, G3}])/
      (36*N^2*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (36*N^2*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G2, G3, G4, G5}])/(36*N*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G2, G3, G5, G4}])/(36*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/(36*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/(36*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/(36*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/(36*N*(2 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G2, G4, G5}])/
      (36*N*(2 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, 
         G4}])/(36*N*(2 + N)*TR^3) - Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(-4 + N^2)*TR^3) - Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (18*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(-4 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/(18*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(36*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G4, G3, G5, G2}])/(36*N*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (36*N^2*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G6, G4, G5, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/(18*N*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(36*(2 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*(2 + N)*TR^3) + 
     ((3 + N)*Superscript[o, {G1, G6, G5, G3, G4, G2}])/(36*N*(2 + N)*TR^3) - 
     ((3 + N)*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (36*N^2*(2 + N)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G6, G5, G4, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) - 
     ((3 + N)*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*N^2*(2 + N)*TR^2) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G3, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) - 
     ((3 + N)*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*N^2*(2 + N)*TR^2) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G3, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((3 + N)*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*N^2*(2 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(2 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G2, G5, G3, G6}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G2, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G2, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*TR^2) - 
     (Superscript[o, {G2, G6, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(2 + N)*TR^2) - (Superscript[o, {G2, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(2 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G2, G4, G3, G6}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G2, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G2, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*TR^2) - 
     (Superscript[o, {G2, G6, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(2 + N)*TR^2) - 
     ((3 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*(2 + N)*TR^2) - 
     ((3 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G2, G4, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G2, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G2, G5, G3, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G2, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*N^2*(2 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(2 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G1, G5, G3, G6}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G1, G6, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*TR^2) - 
     (Superscript[o, {G1, G6, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(2 + N)*TR^2) - (Superscript[o, {G1, G3, G4, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(2 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G1, G4, G3, G6}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G6, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*N*(2 + N)*TR^2) + (Superscript[o, {G1, G6, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*TR^2) - 
     (Superscript[o, {G1, G6, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(2 + N)*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*(2 + N)*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G1, G4, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G1, G5, G3, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G5, G4, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*(2 + N)*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*(2 + N)*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G1, G5, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G1, G6, G2, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G6, G5, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*(2 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     ((3 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*(2 + N)*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G1, G6, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G6, G4, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*(2 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((3 - 2*N - 2*N^2)*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) + 
     ((3 - 2*N - 2*N^2)*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(9*TR^2) + ((3 - 2*N - 2*N^2)*Superscript[o, 
        {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], {G3, G6}])/
      (18*N*(-4 + N^2)*TR^2) - (Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(9*TR^2) + 
     ((3 - 2*N - 2*N^2)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/9 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/9 + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G6, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*N^2*(2 + N)*TR^2) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) - 
     ((3 + N)*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*N^2*(2 + N)*TR^2) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G6, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((3 + N)*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*N^2*(2 + N)) + 
     ((3 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*N^2*(2 + N)) + 
     ((-3 + 2*N + 2*N^2)*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*N^2*(-4 + N^2)) + 
     ((3 + N)*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((6 + 5*N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)) + 
     ((6 + 5*N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*N^2*(2 + N)) + 
     ((3 + N)*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*N^2*(2 + N)) + 
     ((3 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)*TR^2) - 
     ((6 + 5*N)*Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((3 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)*TR^2) + 
     ((6 + 5*N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)) + 
     ((6 + 5*N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*N^2*(2 + N)) + 
     ((3 + N)*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*N^2*(2 + N))
 
Attributes[Superscript] = {NHoldRest, ReadProtected}
 






\!\(\*SubscriptBox[\(P0c21c3\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (18*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*(-1 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(18*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (18*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*(-1 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(18*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(-1 + N)*TR^3) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(18*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(18*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(18*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(18*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(9*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(9*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4, G3, G6, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (36*(-1 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G2, G5, G3, G6, 
         G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G4, G3, G5}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G6, G5, G3, G4}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(-1 + N)*TR^3) - (N*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G3, G4, G5, G2, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(-1 + N)*TR^3) - (N*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G3, G5, G4, G2, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G3, G6, G2, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (9*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (9*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(-1 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G2, G3, G6, 
         G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(18*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(18*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(18*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(18*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G5, G2, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G5, G2, G6, G3}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G5, G3, G2, G6}]/
      (36*(-1 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, 
         G2}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(36*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(18*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(18*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(36*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (18*TR^3) + Superscript[o, {G1, G5, G2, G4, G6, G3}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (36*TR^3) - Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G3, G2, G4, G6}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) - Superscript[o, {G1, G5, G3, G4, G6, G2}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G4, G2, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G4, G2, G6, G3}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G4, G3, G2, G6}]/
      (36*(-1 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, 
         G2}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(36*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(18*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(18*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G6, G2, G3, G4, G5}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - (N*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) - Superscript[o, {G1, G6, G2, G4, G5, G3}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) - Superscript[o, {G1, G6, G2, G5, G4, G3}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G3, G2, G4, G5}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G3, G2, G5, G4}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (36*TR^3) - (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (36*TR^3) - (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4, G2, G3, G5}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G6, G4, G2, G5, G3}]/(36*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G6, G4, G3, G5, G2}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G6, G5, G2, G3, G4}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G6, G5, G2, G4, G3}]/(36*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G6, G5, G3, G4, G2}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(9*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(9*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-1 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(-1 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) - (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-1 + N)*TR^2) + 
     (N*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (N*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(-1 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) - (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-1 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-1 + N)*TR^2) + 
     (N*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (N*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-1 + N)*TR^2) + (N*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (N*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-1 + N)*TR^2) + (N*Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (N*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 - 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(3 - 4*N + N^2)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 - 4*N + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (9*(3 - 4*N + N^2)) + (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (36*(3 - 4*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(3 - 4*N + N^2)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(3 - 4*N + N^2)) + (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (36*(3 - 4*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(3 - 4*N + N^2)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(18*(3 - 4*N + N^2))
 






\!\(\*SubscriptBox[\(P0c3c21\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*(-1 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(18*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*(-1 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(18*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (18*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (18*(-1 + N)*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(-1 + N)*TR^3) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(18*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(36*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(18*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G3, G5, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) + Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (9*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5, G3, G4, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) + Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (9*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G4, G2, G6, G5}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G5, G2, G6}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G5, G2, G6, G4}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G4, G2, G6}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G6, G2, G4, G5}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G6, G2, G5, G4}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G2, G5}]/
      (18*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G5, G2, G4}]/
      (18*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G4, G2, G3, G6, G5}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (36*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) - Superscript[o, {G1, G4, G2, G6, G5, G3}]/
      (36*(-1 + N)*TR^3) - (N*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G3, G2, G6, G5}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G3, G5, G2, G6}]/
      (36*TR^3) - (N*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (36*TR^3) - Superscript[o, {G1, G4, G3, G6, G5, G2}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G5, G2, G3, G6}]/
      (36*(-1 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, 
         G3}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G4, G5, G3, G2, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G5, G6, G2, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G4, G5, G6, G3, G2}]/
      (9*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G6, G2, G3, G5}]/
      (36*(-1 + N)*TR^3) - (N*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G6, G5, G3, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G2, G3, G6, G4}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (36*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) - Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(-1 + N)*TR^3) - (N*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) - (N*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (36*TR^3) - Superscript[o, {G1, G5, G3, G6, G4, G2}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G4, G2, G3, G6}]/
      (36*(-1 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G5, G4, G2, G6, 
         G3}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (N*Superscript[o, {G1, G5, G4, G3, G2, G6}])/(36*(-3 + N)*(-1 + N)*
       TR^3) - (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G4, G6, G2, G3}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G4, G6, G3, G2}]/
      (9*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G6, G2, G3, G4}]/
      (36*(-1 + N)*TR^3) - (N*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G6, G4, G3, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) - (N*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) - (N*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G2, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (18*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G4, G2, G3, G5}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G4, G3, G2, G5}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G4, G3, G5, G2}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G5, G2, G3, G4}]/
      (18*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G5, G3, G2, G4}]/
      (36*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G5, G3, G4, G2}]/
      (36*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (18*(-3 + N)*(-1 + N)*TR^3) - (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(9*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(9*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-1 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) + ((3 - 2*N)*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(-1 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + ((3 - 2*N)*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-1 + N)*TR^2) + (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (N*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (N*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(-1 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-1 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-1 + N)*TR^2) + (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (N*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (N*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (N*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-1 + N)*TR^2) + (Superscript[o, {G1, G5, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*TR^2) + 
     (N*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (N*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-1 + N)*TR^2) + (Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*TR^2) + 
     (N*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(3 - 4*N + N^2)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 - 4*N + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (9*(3 - 4*N + N^2)) - (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (36*(3 - 4*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(3 - 4*N + N^2)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(3 - 4*N + N^2)) - (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (36*(3 - 4*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(3 - 4*N + N^2)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(18*(3 - 4*N + N^2))
 






\!\(\*SubscriptBox[\(P0c3c3\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(-4 + N)*TR^3) - (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(-4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (6*(-4 + N)*(-3 + N)*(-2 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G5, G6}])/
      (6*(-4 + N)*(-3 + N)*(-2 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (6*(-4 + N)*(-3 + N)*(-2 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[o, {G4, G6, G5}])/
      (6*(-4 + N)*(-3 + N)*(-2 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G6, G5, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G6, G4, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5, G6}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G6, G5}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G4, G6}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G6, G4}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G4, G5}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*(-4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(18*(-4 + N)*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(18*(-4 + N)*(-3 + N)*TR^3) - 
     (Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) - (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) - (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-4 + N)*TR^2) - (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-4 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) - (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/36 - 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-4 + N)*(-3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(12 - 7*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(12 - 7*N + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(12 - 7*N + N^2)) - (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(12 - 7*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(12 - 7*N + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(12 - 7*N + N^2)) - (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-4 + N)*(-3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (18*(12 - 7*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(12 - 7*N + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (18*(12 - 7*N + N^2))
 






\!\(\*SubscriptBox[\(P1035\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*(3 + N)*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(18*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*(3 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(18*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(3 + N)*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (18*(3 + N)*TR^3) + (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (18*(3 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(3 + N)*TR^3) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(3 + N)*TR^3) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(3 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(12*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(12*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(12*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(12*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G3, G6, G5}]/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G2, G5, G3, G4, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G3, G6, G4}]/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G2, G6, G5}]/
      (18*(3 + N)*TR^3) - Superscript[o, {G1, G3, G4, G5, G2, G6}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G3, G5, G2, G6, G4}]/
      (18*(3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G4, G2, G6}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G2, G4, G5}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G2, G5, G4}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G2, G5}]/
      (18*(3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G5, G2, G4}]/
      (18*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G4, G2, G3, G6, G5}]/
      (18*(3 + N)*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (36*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) + Superscript[o, {G1, G4, G2, G6, G5, G3}]/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G3, G2, G6, G5}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G4, G3, G5, G2, G6}]/
      (36*TR^3) + ((4 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (36*TR^3) - Superscript[o, {G1, G4, G3, G6, G5, G2}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G4, G5, G2, G3, G6}]/
      (36*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, 
         G3}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G4, G5, G3, G2, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G6, G2, G3, G5}]/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G5, G2, G3, G6, G4}]/
      (18*(3 + N)*TR^3) + Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (36*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) - Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) - ((4 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (36*TR^3) + Superscript[o, {G1, G5, G3, G6, G4, G2}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G5, G4, G2, G3, G6}]/
      (36*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G5, G4, G2, G6, 
         G3}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G5, G4, G3, G2, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G5, G6, G2, G3, G4}]/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) - ((4 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) + ((4 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G6, G3, G2, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (18*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G2, G3, G5}]/
      (18*(3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G3, G2, G5}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G3, G5, G2}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G2, G3, G4}]/
      (18*(3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G3, G2, G4}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G6, G5, G3, G4, G2}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G2, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(3 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - ((5 + 2*N)*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(3 + N)*TR^2) + (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + ((5 + 2*N)*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(3 + N)*TR^2) + (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + ((4 + N)*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - ((4 + N)*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(3 + N)*TR^2) + (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + ((5 + 2*N)*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(3 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - ((5 + 2*N)*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(3 + N)*TR^2) - (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - ((4 + N)*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + ((4 + N)*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     ((4 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(3 + N)*TR^2) + (Superscript[o, {G1, G5, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*TR^2) + 
     ((4 + N)*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     ((4 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(3 + N)*TR^2) - (Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*TR^2) - 
     ((4 + N)*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((5 + 2*N)*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     ((5 + 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) - ((5 + 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((5 + 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 - 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (12*(1 + N)*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(3 + 4*N + N^2)) + 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (12*(3 + 4*N + N^2)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N))
 






\!\(\*SubscriptBox[\(P10bar35bar\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G3, G4}])/(36*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(36*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(18*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (36*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*(3 + N)*TR^3) + (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(36*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (18*(3 + N)*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(18*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (36*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*(3 + N)*TR^3) - (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(36*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (18*(3 + N)*TR^3) - (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(36*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(36*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(36*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (36*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G3, G5, G6}]/
      (36*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G2, G4, G3, G6, 
         G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (36*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G2, G5, G3, G6, 
         G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (12*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (12*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (12*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G3, G4, G5, G2, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G3, G5, G4, G2, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G3, G6, G2, G4, 
         G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G4, G2, G3, G6, 
         G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(18*TR^3) - 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(18*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(18*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(18*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((5 + 2*N)*Superscript[o, {G1, G4, G5, G2, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G4, G5, G2, G6, G3}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G4, G5, G3, G2, G6}]/
      (36*(3 + N)*TR^3) - ((5 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, 
         G2}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(12*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(12*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(18*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(18*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(12*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(12*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (18*TR^3) + Superscript[o, {G1, G5, G2, G4, G6, G3}]/
      (18*(3 + N)*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (36*TR^3) + Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G5, G3, G2, G4, G6}]/
      (18*(3 + N)*TR^3) + Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) + Superscript[o, {G1, G5, G3, G4, G6, G2}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((5 + 2*N)*Superscript[o, {G1, G5, G4, G2, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G4, G2, G6, G3}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G5, G4, G3, G2, G6}]/
      (36*(3 + N)*TR^3) + ((5 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, 
         G2}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(12*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(12*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(18*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(18*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(12*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(12*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G6, G2, G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) + Superscript[o, {G1, G6, G2, G4, G5, G3}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) - Superscript[o, {G1, G6, G2, G5, G4, G3}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G2, G4, G5}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G2, G5, G4}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (36*TR^3) - ((4 + N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (36*TR^3) + ((4 + N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + 
     ((4 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*(3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G3, G2, G5}]/
      (36*(3 + N)*TR^3) + ((4 + N)*Superscript[o, {G1, G6, G4, G3, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((4 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*(3 + N)*TR^3) + Superscript[o, {G1, G6, G5, G3, G2, G4}]/
      (36*(3 + N)*TR^3) - ((4 + N)*Superscript[o, {G1, G6, G5, G3, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - (Superscript[o, {G2, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(3 + N)*TR^2) - 
     ((5 + 2*N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(3 + N)*TR^2) + 
     ((5 + 2*N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(3 + N)*TR^2) - 
     ((4 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     ((4 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(3 + N)*TR^2) + 
     ((5 + 2*N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(3 + N)*TR^2) - 
     ((5 + 2*N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(3 + N)*TR^2) + 
     ((4 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     ((4 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(3 + N)*TR^2) + 
     ((4 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - ((4 + N)*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(3 + N)*TR^2) - 
     ((4 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + ((4 + N)*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((5 + 2*N)*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     ((5 + 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) - ((5 + 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((5 + 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (12*(1 + N)*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(3 + 4*N + N^2)) - 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (12*(3 + 4*N + N^2)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(1 + N)*(3 + N))







\!\(\*SubscriptBox[\(P10barc21c21\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*N*TR^3) - ((1 + N)*Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(18*(-2 + N)*N*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*N*TR^3) + ((1 + N)*Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(18*(-2 + N)*N*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(-2 + N)*N*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*(-2 + N)*N*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (18*N*(2 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*N*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*(-2 + N)*N*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*N*(2 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*N*TR^3) - ((-1 + N)*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(18*N*(2 + N)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (18*N*(2 + N)*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*N*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*(-2 + N)*N*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*N*(2 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(18*N*(2 + N)*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*N*(2 + N)*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*N*(2 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (18*(-2 + N)*N*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (18*(-2 + N)*N*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*N*TR^3) - 
     ((-10 + N^2)*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*N*(-4 + N^2)*TR^3) + ((-10 + N^2)*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*N*(-4 + N^2)*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*N*(2 + N)*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*N*(2 + N)*TR^3) + 
     ((-10 + N^2)*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*N*(-4 + N^2)*TR^3) - ((-10 + N^2)*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*N*(-4 + N^2)*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*N*(2 + N)*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*N*(2 + N)*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(-2 + N)*N*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(-2 + N)*N*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(-2 + N)*N*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(-2 + N)*N*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(-4 + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*(-4*N + N^3)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(4*N^2*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (12*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (4*N^2*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (12*(-4*N + N^3)*TR^3) + ((3 - 2*N - 2*N^2)*Superscript[o, 
        {G1, G2, G3, G6, G4, G5}])/(12*N^2*(-4 + N^2)*TR^3) + 
     ((-3 + 2*N + 2*N^2)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (12*N^2*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/
      (36*N*(2 + N)*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G2, G4, G3, G6, 
         G5}])/(36*(-2 + N)*N*TR^3) + 
     ((8 + 3*N - 2*N^2)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*N*(-4 + N^2)*TR^3) + ((3 + 2*N - 2*N^2)*Superscript[o, 
        {G1, G2, G4, G5, G6, G3}])/(12*N^2*(-4 + N^2)*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*N*(2 + N)*TR^3) + ((-1 + N)*Superscript[o, {G1, G2, G4, G6, G5, 
         G3}])/(12*N*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G3, G4, G6}])/
      (36*N*(2 + N)*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G2, G5, G3, G6, 
         G4}])/(36*(-2 + N)*N*TR^3) + 
     ((-8 - 3*N + 2*N^2)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(-4*N + N^3)*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G5, G4, G6, G3}])/(12*N^2*(-4 + N^2)*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*N*(2 + N)*TR^3) - ((-1 + N)*Superscript[o, {G1, G2, G5, G6, G4, 
         G3}])/(12*N*(-4 + N^2)*TR^3) + 
     ((-8 + 3*N + 2*N^2)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*N*(-4 + N^2)*TR^3) + ((8 - 3*N - 2*N^2)*Superscript[o, 
        {G1, G2, G6, G3, G5, G4}])/(36*N*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (4*N^2*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (4*N^2*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (12*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (12*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (12*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (12*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (12*N*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (12*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*N*TR^3) + ((1 + N)*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (18*(-2 + N)*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G5, G2, G6}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (4*N^2*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*N*TR^3) - ((1 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (12*(-4*N + N^3)*TR^3) - Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*N*TR^3) - ((1 + N)*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (18*(-2 + N)*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G4, G2, G6}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (4*N^2*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*N*TR^3) + ((1 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (12*N*(-4 + N^2)*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G3, G6, G2, G4, G5}])/
      (36*(-2 + N)*N*TR^3) + ((-1 + 2*N)*Superscript[o, 
        {G1, G3, G6, G2, G5, G4}])/(36*(-2 + N)*N*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (18*(-2 + N)*N*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G6, G4, G5, G2}])/(12*N^2*(-4 + N^2)*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (18*(-2 + N)*N*TR^3) + ((3 - 2*N - 2*N^2)*Superscript[o, 
        {G1, G3, G6, G5, G4, G2}])/(12*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*N*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (18*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (18*N*(2 + N)*TR^3) + Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) + Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (18*N*(2 + N)*TR^3) + Superscript[o, {G1, G4, G3, G2, G6, G5}]/
      (36*N*TR^3) - Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*N*(2 + N)*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (18*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*(-2 + N)*N*TR^3) + ((-1 + 2*N)*Superscript[o, 
        {G1, G4, G5, G2, G3, G6}])/(36*(-2 + N)*N*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (36*N*(2 + N)*TR^3) + ((-1 + N)*Superscript[o, {G1, G4, G5, G3, G2, 
         G6}])/(36*N*(2 + N)*TR^3) + 
     ((-8 - 3*N + 2*N^2)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (36*(-4*N + N^3)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (12*N*(-4 + N^2)*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G4, G5, G6, G3, G2}])/(12*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (18*N*(2 + N)*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G4, G6, G3, G2, 
         G5}])/(18*N*(2 + N)*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (36*N*(2 + N)*TR^3) + Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (12*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (12*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*N*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (18*(-2 + N)*N*TR^3) + Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (18*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (18*N*(2 + N)*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) - Superscript[o, {G1, G5, G2, G6, G4, G3}]/(36*N*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (18*N*(2 + N)*TR^3) - Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*N*TR^3) + Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*N*(2 + N)*TR^3) + Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*(-2 + N)*N*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G5, G4, G2, G3, 
         G6}])/(36*(-2 + N)*N*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (36*N*(2 + N)*TR^3) - ((-1 + N)*Superscript[o, {G1, G5, G4, G3, G2, 
         G6}])/(36*N*(2 + N)*TR^3) + 
     ((8 + 3*N - 2*N^2)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (36*N*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (12*N*(-4 + N^2)*TR^3) + ((3 + 2*N - 2*N^2)*Superscript[o, 
        {G1, G5, G4, G6, G3, G2}])/(12*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*N*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (18*N*(2 + N)*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G5, G6, G3, G2, 
         G4}])/(18*N*(2 + N)*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (36*N*(2 + N)*TR^3) - Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (12*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (12*N*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G2, G3, G4, G5}])/
      (36*(-2 + N)*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) - ((-1 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (36*N*(2 + N)*TR^3) - Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) + ((-1 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (36*N*(2 + N)*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G6, G3, G2, G4, 
         G5}])/(36*N*(2 + N)*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (36*N*(2 + N)*TR^3) + Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) + ((8 - 3*N - 2*N^2)*Superscript[o, {G1, G6, G3, G4, G5, 
         G2}])/(36*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/(18*TR^3) + 
     ((-8 + 3*N + 2*N^2)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*N*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (18*(-2 + N)*N*TR^3) + Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*N*TR^3) + Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G3, G5, G2}])/
      (36*(-2 + N)*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (12*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (4*N^2*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*N*TR^3) - Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G3, G4, G2}])/
      (36*(-2 + N)*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (12*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (4*N^2*(-4 + N^2)*TR^3) + ((-1 + N)*Superscript[o, {G2, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-4 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-4 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*N*TR^2) + ((1 - 2*N)*Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - ((1 + 2*N)*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*N*(2 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*N*TR^2) + ((-1 + 2*N)*Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + ((1 + 2*N)*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*N*(2 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-2 + N)*N*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - ((-1 + N)*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*(2 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + ((-1 + N)*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*(2 + N)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-4 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-4 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-4*N + N^3)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*N*TR^2) + ((-1 + 2*N)*Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + ((1 + 2*N)*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*N*(2 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*N*TR^2) + ((1 - 2*N)*Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - ((1 + 2*N)*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*N*(2 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-2 + N)*N*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + ((-1 + N)*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*(2 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - ((-1 + N)*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*(2 + N)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*(2 + N)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - ((-1 + N)*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*(2 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + ((1 + N)*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-2 + N)*N*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*(2 + N)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + ((-1 + N)*Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*(2 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - ((1 + N)*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((-5 + 2*N^2)*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*(-4*N + N^3)*TR^2) + 
     ((5 - 2*N^2)*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(9*TR^2) + ((5 - 2*N^2)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(9*TR^2) + ((-5 + 2*N^2)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*(-4*N + N^3)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/9 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/9 - 
     ((1 + N)*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-4*N + N^3)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-4 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-4 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/(48 - 12*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/(12*(-4 + N^2)) + 
     ((1 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*N*(-4 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-4 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-4 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/(12*(-4 + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(48 - 12*N^2)
(*skrivfel*) 







\!\(\*SubscriptBox[\(P10barc3c111\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*N*TR^3) + (Superscript[o, {G1, G6, G5}]*Superscript[o, 
        {G2, G3, G4}])/(36*N*TR^3) + (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (36*N*TR^3) - (Superscript[o, {G1, G4, G5}]*Superscript[o, 
        {G2, G3, G6}])/(36*N*TR^3) + (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (36*N*TR^3) - (Superscript[o, {G1, G6, G5}]*Superscript[o, 
        {G2, G4, G3}])/(36*N*TR^3) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*N*TR^3) - (Superscript[o, {G1, G3, G5}]*Superscript[o, 
        {G2, G4, G6}])/(36*N*TR^3) + (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (36*N*TR^3) + (Superscript[o, {G1, G6, G4}]*Superscript[o, 
        {G2, G5, G3}])/(36*N*TR^3) - (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*N*TR^3) + (Superscript[o, {G1, G3, G4}]*Superscript[o, 
        {G2, G5, G6}])/(36*N*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*N*TR^3) - (Superscript[o, {G1, G5, G4}]*Superscript[o, 
        {G2, G6, G3}])/(36*N*TR^3) + (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (36*N*TR^3) - (Superscript[o, {G1, G3, G4}]*Superscript[o, 
        {G2, G6, G5}])/(36*N*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*N*TR^3) + (Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G4, G5}])/(36*N*TR^3) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*N*TR^3) + (Superscript[o, {G1, G2, G6}]*Superscript[o, 
        {G3, G5, G4}])/(36*N*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*N*TR^3) + (Superscript[o, {G1, G4, G2}]*Superscript[o, 
        {G3, G5, G6}])/(36*N*TR^3) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (36*N*TR^3) + (Superscript[o, {G1, G2, G4}]*Superscript[o, 
        {G3, G6, G5}])/(36*N*TR^3) - (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*N*TR^3) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*N*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*N*TR^2) + (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*TR^2) - (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*N*TR^2) + (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*N*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*TR^2) + (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*TR^2) - (Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*TR^2) + (Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N*TR^2) - (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) + (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/36
 






\!\(\*SubscriptBox[\(P10barc3c21\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G3, G4}])/(36*(-3 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (18*(-3 + N)*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(36*(-3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (18*(-3 + N)*TR^3) + (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(36*(-3 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (36*(-3 + N)*TR^3) - (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*(-3 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(36*(-3 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (36*(-3 + N)*TR^3) + (Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(36*(-3 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(36*(-3 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(18*(-3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (36*(-3 + N)*TR^3) - (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(18*(-3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(36*(-3 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (36*(-3 + N)*TR^3) - (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(36*(-3 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G4, G6, G5}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G3, G5, G6, G4}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G4, G3, G6, G5}]/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G2, G4, G5, G3, 
         G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G2, G5, G3, G4, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G5, G3, G6, G4}]/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G2, G5, G4, G3, 
         G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G4, G2, G6, G5}]/
      (18*(-3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G5, G2, G6}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G2, G6, G4}]/
      (18*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G5, G4, G2, G6}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G6, G2, G4, G5}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G2, G5, G4}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G4, G2, G5}]/
      (18*(-3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G5, G2, G4}]/
      (18*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G4, G2, G3, G6, G5}]/
      (18*(-3 + N)*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (36*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) - Superscript[o, {G1, G4, G2, G6, G5, G3}]/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G4, G3, G2, G5, 
         G6}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (36*TR^3) + Superscript[o, {G1, G4, G3, G6, G5, G2}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G4, G5, G2, G3, G6}]/
      (36*(-3 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, 
         G3}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G4, G5, G3, G2, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G4, G5, G3, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G4, G6, G2, G3, G5}]/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G4, G6, G2, G5, 
         G3}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G5, G2, G3, G6, G4}]/
      (18*(-3 + N)*TR^3) + Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (36*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) + Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G5, G3, G2, G4, 
         G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(36*(-3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (36*TR^3) - Superscript[o, {G1, G5, G3, G6, G4, G2}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G5, G4, G2, G3, G6}]/
      (36*(-3 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G5, G4, G2, G6, 
         G3}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G5, G4, G3, G2, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G5, G4, G3, G6, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G5, G6, G2, G3, G4}]/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G5, G6, G2, G4, 
         G3}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) + ((-4 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) - ((-4 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G6, G3, G2, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (18*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G4, G2, G3, G5}]/
      (18*(-3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G3, G2, G5}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G3, G5, G2}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G5, G2, G3, G4}]/
      (18*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G5, G3, G2, G4}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G3, G4, G2}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - (Superscript[o, {G2, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-3 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) + ((5 - 2*N)*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-3 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(-3 + N)*TR^2) + (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(-3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + ((-5 + 2*N)*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-3 + N)*TR^2) + (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + ((-4 + N)*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - ((-4 + N)*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(-3 + N)*TR^2) + (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(-3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + ((-5 + 2*N)*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-3 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) + ((5 - 2*N)*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-3 + N)*TR^2) - (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - ((-4 + N)*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + ((-4 + N)*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     ((-4 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-3 + N)*TR^2) - (Superscript[o, {G1, G5, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*TR^2) + 
     ((-4 + N)*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     ((-4 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-3 + N)*TR^2) + (Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*TR^2) - 
     ((-4 + N)*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     ((5 - 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((5 - 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((-5 + 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (12*(3 - 4*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(3 - 4*N + N^2)) - 
     (Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (12*(3 - 4*N + N^2)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(3 - 4*N + N^2))







\!\(\*SubscriptBox[\(P10c111c3\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, 
         {G2, G3, G4}])/(36*N*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*N*TR^3) - (Superscript[o, {G1, G6, G4}]*Superscript[o, 
        {G2, G3, G5}])/(36*N*TR^3) - (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*N*TR^3) + (Superscript[o, {G1, G5, G6}]*Superscript[o, 
        {G2, G4, G3}])/(36*N*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*N*TR^3) - (Superscript[o, {G1, G6, G3}]*Superscript[o, 
        {G2, G4, G5}])/(36*N*TR^3) - (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (36*N*TR^3) - (Superscript[o, {G1, G4, G6}]*Superscript[o, 
        {G2, G5, G3}])/(36*N*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*N*TR^3) + (Superscript[o, {G1, G6, G3}]*Superscript[o, 
        {G2, G5, G4}])/(36*N*TR^3) + (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (36*N*TR^3) + (Superscript[o, {G1, G4, G5}]*Superscript[o, 
        {G2, G6, G3}])/(36*N*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (36*N*TR^3) - (Superscript[o, {G1, G5, G3}]*Superscript[o, 
        {G2, G6, G4}])/(36*N*TR^3) - (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (36*N*TR^3) - (Superscript[o, {G1, G2, G6}]*Superscript[o, 
        {G3, G4, G5}])/(36*N*TR^3) + (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*N*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*N*TR^3) - (Superscript[o, {G1, G5, G2}]*Superscript[o, 
        {G3, G4, G6}])/(36*N*TR^3) + (Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*N*TR^3) - (Superscript[o, {G1, G2, G4}]*Superscript[o, 
        {G3, G5, G6}])/(36*N*TR^3) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*N*TR^3) + (Superscript[o, {G1, G5, G2}]*Superscript[o, 
        {G3, G6, G4}])/(36*N*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(36*N*TR^3) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (36*N*TR^3) + Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(36*N*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*N*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*N*TR^3) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*N*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*N*TR^2) + (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*TR^2) - (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*N*TR^2) + (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*N*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*TR^2) + (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*TR^2) - (Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*TR^2) + (Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*N*TR^2) - (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) + (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*N*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/36







\!\(\*SubscriptBox[\(P10c21c21\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, 
         {G2, G3, G4}])/(36*N*TR^3) - ((-1 + N)*Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(18*N*(2 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(18*N*(2 + N)*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*N*(2 + N)*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*N*(2 + N)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (18*(-2 + N)*N*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*N*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*N*(2 + N)*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*N*TR^3) - ((1 + N)*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(18*(-2 + N)*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (18*(-2 + N)*N*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*N*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*N*(2 + N)*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(-2 + N)*N*TR^3) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*N*TR^3) + ((1 + N)*Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(18*(-2 + N)*N*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(-2 + N)*N*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*(-2 + N)*N*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (18*N*(2 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (18*N*(2 + N)*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*N*TR^3) - 
     ((-10 + N^2)*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*N*(-4 + N^2)*TR^3) + ((-10 + N^2)*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*N*(-4 + N^2)*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(-2 + N)*N*TR^3) + 
     ((-10 + N^2)*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*N*(-4 + N^2)*TR^3) - ((-10 + N^2)*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*N*(-4 + N^2)*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(-2 + N)*N*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(-2 + N)*N*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*N*(2 + N)*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*N*(2 + N)*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*N*(2 + N)*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*N*(2 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (4*N*(-4 + N^2)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(4*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (4*(-4*N + N^3)*TR^3) + (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(4*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(4*N^2*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (12*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (4*N^2*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (12*N*(-4 + N^2)*TR^3) + ((3 + 2*N - 2*N^2)*Superscript[o, 
        {G1, G2, G3, G6, G4, G5}])/(12*N^2*(-4 + N^2)*TR^3) + 
     ((-3 - 2*N + 2*N^2)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (12*N^2*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/
      (36*(-2 + N)*N*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G2, G4, G3, G6, 
         G5}])/(36*N*(2 + N)*TR^3) + 
     ((-8 + 3*N + 2*N^2)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*N*(-4 + N^2)*TR^3) + ((3 - 2*N - 2*N^2)*Superscript[o, 
        {G1, G2, G4, G5, G6, G3}])/(12*N^2*(-4 + N^2)*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*(-2 + N)*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (12*N*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G5, G3, G4, G6}])/
      (36*(-2 + N)*N*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G2, G5, G3, G6, 
         G4}])/(36*N*(2 + N)*TR^3) + 
     ((8 - 3*N - 2*N^2)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*N*(-4 + N^2)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G5, G4, G6, G3}])/(12*N^2*(-4 + N^2)*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*(-2 + N)*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (12*(-4*N + N^3)*TR^3) + ((8 + 3*N - 2*N^2)*Superscript[o, 
        {G1, G2, G6, G3, G4, G5}])/(36*N*(-4 + N^2)*TR^3) + 
     ((-8 - 3*N + 2*N^2)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(-4*N + N^3)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/
      (36*N*(2 + N)*TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (4*N^2*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/
      (36*N*(2 + N)*TR^3) + Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (4*N^2*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (12*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (12*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (12*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (12*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (12*N*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (12*N*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*N*TR^3) - ((-1 + N)*Superscript[o, {G1, G3, G4, G2, G6, G5}])/
      (18*N*(2 + N)*TR^3) + ((-1 + N)*Superscript[o, {G1, G3, G4, G5, G2, 
         G6}])/(36*N*(2 + N)*TR^3) + Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (4*N^2*(-4 + N^2)*TR^3) - Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*N*TR^3) - ((-1 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (12*N*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G3, G5, G2, G6, G4}])/
      (18*N*(2 + N)*TR^3) - ((-1 + N)*Superscript[o, {G1, G3, G5, G4, G2, 
         G6}])/(36*N*(2 + N)*TR^3) - Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (4*N^2*(-4 + N^2)*TR^3) + Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*N*TR^3) + ((-1 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (12*N*(-4 + N^2)*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G3, G6, G2, G4, G5}])/
      (36*N*(2 + N)*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G3, G6, G2, G5, 
         G4}])/(36*N*(2 + N)*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (18*N*(2 + N)*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G6, G4, G5, G2}])/(12*N^2*(-4 + N^2)*TR^3) - 
     ((1 + 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (18*N*(2 + N)*TR^3) + ((3 + 2*N - 2*N^2)*Superscript[o, 
        {G1, G3, G6, G5, G4, G2}])/(12*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*N*TR^3) + 
     ((1 + 2*N)*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (18*N*(2 + N)*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (18*TR^3) + ((-1 + 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (18*(-2 + N)*N*TR^3) + Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) - Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G4, G3, G2, G6, G5}]/
      (36*N*TR^3) - Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (18*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*N*(2 + N)*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G4, G5, G2, G3, 
         G6}])/(36*N*(2 + N)*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (36*(-2 + N)*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G5, G3, G2, G6}])/
      (36*(-2 + N)*N*TR^3) + ((8 - 3*N - 2*N^2)*Superscript[o, 
        {G1, G4, G5, G3, G6, G2}])/(36*N*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (12*(-4*N + N^3)*TR^3) + ((-3 + 2*N + 2*N^2)*Superscript[o, 
        {G1, G4, G5, G6, G3, G2}])/(12*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*N*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (18*(-2 + N)*N*TR^3) + ((-1 + 2*N)*Superscript[o, 
        {G1, G4, G6, G3, G2, G5}])/(18*(-2 + N)*N*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (12*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (12*(-4*N + N^3)*TR^3) + Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*N*TR^3) - ((1 + 2*N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (18*N*(2 + N)*TR^3) + Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (18*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) + Superscript[o, {G1, G5, G2, G6, G4, G3}]/(36*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (18*(-2 + N)*N*TR^3) + Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*N*TR^3) + Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*N*(2 + N)*TR^3) + ((1 + 2*N)*Superscript[o, {G1, G5, G4, G2, G3, 
         G6}])/(36*N*(2 + N)*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (36*(-2 + N)*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G3, G2, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-8 + 3*N + 2*N^2)*Superscript[o, 
        {G1, G5, G4, G3, G6, G2}])/(36*N*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (12*N*(-4 + N^2)*TR^3) + ((3 - 2*N - 2*N^2)*Superscript[o, 
        {G1, G5, G4, G6, G3, G2}])/(12*N^2*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*N*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (18*(-2 + N)*N*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G5, G6, G3, G2, 
         G4}])/(18*(-2 + N)*N*TR^3) + 
     ((1 - 2*N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (12*(-4 + N^2)*TR^3) + 
     ((1 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (12*N*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G2, G3, G4, G5}])/
      (36*N*(2 + N)*TR^3) + ((-1 + N)*Superscript[o, {G1, G6, G2, G3, G5, 
         G4}])/(36*N*(2 + N)*TR^3) + Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) + ((1 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) - ((1 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (36*(-2 + N)*N*TR^3) + ((1 - 2*N)*Superscript[o, {G1, G6, G3, G2, G4, 
         G5}])/(36*(-2 + N)*N*TR^3) + 
     ((-1 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) + ((-8 - 3*N + 2*N^2)*Superscript[o, {G1, G6, G3, G4, G5, 
         G2}])/(36*(-4*N + N^3)*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/(18*TR^3) + 
     ((8 + 3*N - 2*N^2)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*N*(-4 + N^2)*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (18*N*(2 + N)*TR^3) - Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*N*TR^3) - Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*N*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G3, G5, G2}])/
      (36*N*(2 + N)*TR^3) - ((-1 + N)*Superscript[o, {G1, G6, G4, G5, G2, 
         G3}])/(12*N*(-4 + N^2)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) + 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (18*N*(2 + N)*TR^3) + Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*N*TR^3) + Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*N*TR^3) - 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G3, G4, G2}])/
      (36*N*(2 + N)*TR^3) + ((-1 + N)*Superscript[o, {G1, G6, G5, G4, G2, 
         G3}])/(12*N*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(4*N^2*(-4 + N^2)*TR^3) - 
     ((1 + N)*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-4 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-4 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*N*(-4 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*N*TR^2) - ((1 + 2*N)*Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*N*(2 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) + ((1 - 2*N)*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*N*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*N*TR^2) + ((1 + 2*N)*Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*N*(2 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + ((-1 + 2*N)*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*N*TR^2) + 
     ((-1 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*(2 + N)*TR^2) - 
     ((-1 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G2, G4, G3, G5}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*TR^2) - 
     ((1 + N)*Superscript[o, {G2, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + ((1 + N)*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-2 + N)*N*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-4 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-4 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*N*TR^2) + ((1 + 2*N)*Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*N*(2 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + ((-1 + 2*N)*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*N*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*N*TR^2) - ((1 + 2*N)*Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*N*(2 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) + ((1 - 2*N)*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*N*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*(2 + N)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*N*(2 + N)*TR^2) + (Superscript[o, {G1, G4, G3, G5}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G5, G3}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - ((1 + N)*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-2 + N)*N*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-2 + N)*N*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*N*(2 + N)*TR^2) - (Superscript[o, {G1, G5, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + ((-1 + N)*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*N*(2 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     ((1 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-2 + N)*N*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*N*(2 + N)*TR^2) + (Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - ((-1 + N)*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*N*(2 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((-5 + 2*N^2)*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*(-4*N + N^3)*TR^2) + 
     ((5 - 2*N^2)*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(9*TR^2) + ((5 - 2*N^2)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(9*TR^2) + ((-5 + 2*N^2)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*(-4*N + N^3)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/9 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/9 + 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*N*(-4 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-4 + N^2)*TR^2) - 
     ((-1 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-4 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-4*N + N^3)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/(48 - 12*N^2) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/(12*(-4 + N^2)) - 
     ((-1 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*N*(-4 + N^2)*TR^2) - 
     ((1 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-4*N + N^3)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-4 + N^2)*TR^2) + 
     ((-1 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*N*(-4 + N^2)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-4 + N^2)*TR^2) + 
     ((1 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*N*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/(12*(-4 + N^2)) + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(48 - 12*N^2)
 






\!\(\*SubscriptBox[\(P10c21c3\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*Superscript[o, 
        {G2, G3, G4}])/(36*(-3 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(36*(-3 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(18*(-3 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (36*(-3 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*(-3 + N)*TR^3) + (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(36*(-3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (18*(-3 + N)*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(18*(-3 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (36*(-3 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*(-3 + N)*TR^3) - (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(36*(-3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (18*(-3 + N)*TR^3) - (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(36*(-3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(36*(-3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(36*(-3 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (36*(-3 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G4, G3, G5, G6}]/
      (36*(-3 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G2, G4, G3, G6, 
         G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (36*(-3 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G2, G5, G3, G6, 
         G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (12*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (12*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G3, G4, G2, G6, 
         G5}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G3, G4, G5, G2, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G3, G5, G2, G6, 
         G4}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G3, G5, G4, G2, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(-3 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G3, G6, G2, G4, 
         G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(-3 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G4, G2, G3, G6, 
         G5}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(18*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(18*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(18*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(18*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G4, G5, G2, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G4, G5, G2, G6, G3}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G4, G5, G3, G2, G6}]/
      (36*(-3 + N)*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, 
         G2}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(12*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(12*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(18*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(18*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(-3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(12*(-3 + N)*(-1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(12*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*(-3 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (18*TR^3) - Superscript[o, {G1, G5, G2, G4, G6, G3}]/
      (18*(-3 + N)*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (36*TR^3) - Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G2, G4, G6}]/
      (18*(-3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) - Superscript[o, {G1, G5, G3, G4, G6, G2}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + 
     ((5 - 2*N)*Superscript[o, {G1, G5, G4, G2, G3, G6}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G5, G4, G2, G6, G3}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G5, G4, G3, G2, G6}]/
      (36*(-3 + N)*TR^3) + ((5 - 2*N)*Superscript[o, {G1, G5, G4, G3, G6, 
         G2}])/(36*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(12*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(12*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(-3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(18*(-3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(18*(-3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(-3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(12*(-3 + N)*(-1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(12*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G6, G2, G3, G4, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) - Superscript[o, {G1, G6, G2, G4, G5, G3}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) + Superscript[o, {G1, G6, G2, G5, G4, G3}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G6, G3, G2, G4, G5}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G2, G5, G4}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (36*TR^3) + ((-4 + N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (36*TR^3) - ((-4 + N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - 
     ((-4 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (36*(-3 + N)*(-1 + N)*TR^3) + Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*(-3 + N)*TR^3) + Superscript[o, {G1, G6, G4, G3, G2, G5}]/
      (36*(-3 + N)*TR^3) - ((-4 + N)*Superscript[o, {G1, G6, G4, G3, G5, 
         G2}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     ((-4 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (36*(-3 + N)*(-1 + N)*TR^3) - Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*(-3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G3, G2, G4}]/
      (36*(-3 + N)*TR^3) + ((-4 + N)*Superscript[o, {G1, G6, G5, G3, G4, 
         G2}])/(36*(-3 + N)*(-1 + N)*TR^3) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-3 + N)*TR^2) + 
     ((5 - 2*N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-3 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(-3 + N)*TR^2) + 
     ((-5 + 2*N)*Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(-3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-3 + N)*TR^2) - 
     ((-4 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     ((-4 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(-3 + N)*TR^2) + 
     ((-5 + 2*N)*Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(-3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-3 + N)*TR^2) + 
     ((5 - 2*N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-3 + N)*TR^2) + 
     ((-4 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     ((-4 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-3 + N)*TR^2) + 
     ((-4 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - ((-4 + N)*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-3 + N)*TR^2) - 
     ((-4 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + ((-4 + N)*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     ((5 - 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((5 - 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) + ((-5 + 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (12*(3 - 4*N + N^2)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(12*(3 - 4*N + N^2)) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(-3 + N)*(-1 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (12*(3 - 4*N + N^2)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(12*(3 - 4*N + N^2))







\!\(\*SubscriptBox[\(P2735\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*(1 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(18*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*(1 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(18*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(1 + N)*TR^3) + (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*(1 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (18*(1 + N)*TR^3) + (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*(1 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (18*(1 + N)*TR^3) + (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + (N*Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(1 + N)*TR^3) + (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(1 + N)*TR^3) + (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G4, G3, G5, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G4, G5, G3, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(9*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (18*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G5, G3, G4, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G5, G4, G3, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(9*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (18*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G6, G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G4, G3, G5}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G2, G6, G4, G5, G3}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G6, G5, G3, G4}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G2, G6, G5, G4, G3}]/
      (18*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G4, G5, G6}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G4, G6, G5}]/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G2, G5, G4, G6}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G5, G6, G4}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G4, G5}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G2, G6, G5, G4}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G2, G6, G5}]/
      (18*(1 + N)*TR^3) + Superscript[o, {G1, G3, G4, G5, G2, G6}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G3, G4, G5, G6, G2}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G2, G5}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G3, G4, G6, G5, G2}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G2, G6, G4}]/
      (18*(1 + N)*TR^3) + Superscript[o, {G1, G3, G5, G4, G2, G6}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G3, G5, G4, G6, G2}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G5, G6, G2, G4}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G3, G5, G6, G4, G2}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G2, G4, G5}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G2, G5, G4}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G3, G6, G4, G2, G5}]/
      (18*(1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G3, G6, G5, G2, G4}]/
      (18*(1 + N)*TR^3) + Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G4, G2, G3, G6, G5}]/
      (18*(1 + N)*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (36*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) + Superscript[o, {G1, G4, G2, G6, G5, G3}]/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G4, G3, G2, G5, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G3, G2, G6, G5}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G4, G3, G5, G2, G6}]/
      (36*TR^3) + (N*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (36*TR^3) + Superscript[o, {G1, G4, G3, G6, G5, G2}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G4, G5, G2, G3, G6}]/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, 
         G3}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G4, G5, G3, G2, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G4, G5, G3, G6, G2}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(9*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G4, G6, G2, G5, G3}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G6, G3, G2, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G6, G5, G2, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G4, G6, G5, G3, G2}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G5, G2, G3, G6, G4}]/
      (18*(1 + N)*TR^3) - Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (36*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) + Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G5, G3, G2, G4, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) + (N*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (36*TR^3) + Superscript[o, {G1, G5, G3, G6, G4, G2}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G5, G4, G2, G3, G6}]/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G4, G2, G6, 
         G3}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G5, G4, G3, G2, G6}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G5, G4, G3, G6, G2}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(9*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G5, G6, G2, G4, G3}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G6, G3, G2, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G6, G4, G2, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G5, G6, G4, G3, G2}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G2, G3, G4, G5}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G6, G2, G3, G5, G4}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) + (N*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) + (N*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G2, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (18*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G2, G3, G5}]/
      (18*(1 + N)*TR^3) + Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G6, G4, G3, G2, G5}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G6, G4, G3, G5, G2}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G6, G4, G5, G2, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G4, G5, G3, G2}]/
      (18*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G2, G3, G4}]/
      (18*(1 + N)*TR^3) + Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G6, G5, G3, G2, G4}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G6, G5, G3, G4, G2}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G6, G5, G4, G2, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G6, G5, G4, G3, G2}]/
      (18*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(9*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(9*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(1 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - ((3 + 2*N)*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(1 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) - ((3 + 2*N)*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(1 + N)*TR^2) + (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(1 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (N*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (N*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(1 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) - ((3 + 2*N)*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(1 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - ((3 + 2*N)*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(1 + N)*TR^2) + (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (N*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (N*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (N*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(1 + N)*TR^2) - (Superscript[o, {G1, G5, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*TR^2) + 
     (N*Superscript[o, {G1, G5, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (N*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(1 + N)*TR^2) - (Superscript[o, {G1, G4, G2, G6}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*TR^2) + 
     (N*Superscript[o, {G1, G4, G6, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(1 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) - ((3 + 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) - ((3 + 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 - 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(1 + N)*(3 + N)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (9*(3 + 4*N + N^2)) + (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (36*(1 + N)*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(1 + N)*(3 + N)) + (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (36*(1 + N)*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(18*(1 + N)*(3 + N))







\!\(\*SubscriptBox[\(P2735bar\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=(Superscript[o, {G1, G5, G6}]*Superscript[o, 
        {G2, G3, G4}])/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) - (Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(18*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*(1 + N)*TR^3) + (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(36*(1 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (18*(1 + N)*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(18*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*(1 + N)*TR^3) + (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(36*(1 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (18*(1 + N)*TR^3) + (Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(36*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G4, G6}])/(36*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G4, G6}])/
      (36*(1 + N)*TR^3) + (N*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2}]*Superscript[o, {G3, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + (Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G5, G6}])/(36*(1 + N)*TR^3) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G5, G6}])/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G2, G5}]*
       Superscript[o, {G3, G6, G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G2}]*Superscript[o, {G3, G6, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G2, G4}]*
       Superscript[o, {G3, G6, G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G2}]*Superscript[o, {G3, G6, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G4, G5, G6}]/
      (18*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G4, G6, G5}]/
      (18*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G5, G4, G6}]/
      (18*(1 + N)*(3 + N)*TR^3) - Superscript[o, {G1, G2, G3, G5, G6, G4}]/
      (18*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G3, G6, G4, G5}]/
      (9*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G3, G6, G5, G4}]/
      (9*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G3, G5, G6}]/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G2, G4, G3, G6, 
         G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G5, G6, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G4, G6, G3, G5}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G2, G4, G6, G5, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G3, G4, G6}]/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G2, G5, G3, G6, 
         G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G4, G6, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G2, G5, G6, G3, G4}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G2, G5, G6, G4, G3}]/
      (36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G3, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G3, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G4, G3, G5}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(18*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G2, G6, G5, G3, G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5, G6}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G6, G5}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G4, G6}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G6, G4}]/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G3, G2, G6, G4, G5}]/(18*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G3, G4, G2, G6, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G3, G4, G5, G2, G6}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G3, G5, G2, G6, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G3, G5, G4, G2, G6}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(18*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(18*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G2, G4, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G2, G5, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G4, G5, G2}]/
      (9*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G3, G6, G5, G4, G2}]/
      (9*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G2, G3, G5, G6}]/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G2, G3, G6, 
         G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(18*TR^3) - 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(18*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(18*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(18*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G4, G5, G2, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G4, G5, G2, G6, G3}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G4, G5, G3, G2, G6}]/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G4, G5, G3, G6, 
         G2}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(18*(1 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(18*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(1 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*(1 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G2, G3, G6, G4}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G2, G4, G3, G6}]/
      (18*TR^3) - Superscript[o, {G1, G5, G2, G4, G6, G3}]/
      (18*(1 + N)*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (36*TR^3) + Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G2, G4, G6}]/
      (18*(1 + N)*TR^3) + Superscript[o, {G1, G5, G3, G2, G6, G4}]/
      (36*(1 + N)*TR^3) - Superscript[o, {G1, G5, G3, G4, G2, G6}]/
      (36*TR^3) + Superscript[o, {G1, G5, G3, G4, G6, G2}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*(1 + N)*(3 + N)*TR^3) - 
     ((3 + 2*N)*Superscript[o, {G1, G5, G4, G2, G3, G6}])/
      (36*(1 + N)*(3 + N)*TR^3) + Superscript[o, {G1, G5, G4, G2, G6, G3}]/
      (36*(1 + N)*TR^3) + Superscript[o, {G1, G5, G4, G3, G2, G6}]/
      (36*(1 + N)*TR^3) - ((3 + 2*N)*Superscript[o, {G1, G5, G4, G3, G6, 
         G2}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(18*(1 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(18*(1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(1 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2, G3, G4, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G2, G3, G5, G4}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/(36*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*(1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*(1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*(1 + N)*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/(36*TR^3) + 
     (N*Superscript[o, {G1, G6, G3, G4, G5, G2}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/(36*TR^3) + 
     (N*Superscript[o, {G1, G6, G3, G5, G4, G2}])/(36*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G4, G2, G3, G5}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(36*(1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G4, G3, G5, G2}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(18*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(18*(1 + N)*(3 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G5, G2, G3, G4}])/(36*(1 + N)*(3 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(36*(1 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*(1 + N)*TR^3) + 
     (N*Superscript[o, {G1, G6, G5, G3, G4, G2}])/(36*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(18*(1 + N)*(3 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(18*(1 + N)*(3 + N)*TR^3) - 
     (Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(9*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(9*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(1 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) + (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(1 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) - (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) + (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(1 + N)*TR^2) + 
     (N*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (N*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(1 + N)*TR^2) - 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) + (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(1 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) - (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) + (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(1 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) + (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(1 + N)*TR^2) + 
     (N*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (N*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) + (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(1 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(1 + N)*TR^2) + (N*Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) + (N*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(1 + N)*TR^2) + (N*Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(1 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) + (N*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     ((3 + 2*N)*Superscript[o, {G1, G2, G5, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) - ((3 + 2*N)*Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(18*TR^2) - ((3 + 2*N)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/18 + 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(9*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(1 + N)*(3 + N)) - (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(1 + N)*(3 + N)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (9*(3 + 4*N + N^2)) - (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (36*(1 + N)*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(1 + N)*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(1 + N)*(3 + N)) - (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (36*(1 + N)*(3 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(1 + N)*(3 + N)) - 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(18*(1 + N)*(3 + N))







\!\(\*SubscriptBox[\(P2764\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):= -(Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G3, G4}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G3, G4}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G3, G5}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G3, G5}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G3, G6}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G3, G6}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G5, G6}]*Superscript[o, {G2, G4, G3}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G5}]*
       Superscript[o, {G2, G4, G3}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G4, G5}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G4, G5}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G4, G6}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G4, G6}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G6}]*Superscript[o, {G2, G5, G3}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G4}]*
       Superscript[o, {G2, G5, G3}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G6}]*Superscript[o, {G2, G5, G4}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G3}]*
       Superscript[o, {G2, G5, G4}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G5, G6}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G5, G6}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[o, {G2, G6, G3}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G5, G4}]*
       Superscript[o, {G2, G6, G3}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[o, {G2, G6, G4}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G5, G3}]*
       Superscript[o, {G2, G6, G4}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[o, {G2, G6, G5}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G4, G3}]*
       Superscript[o, {G2, G6, G5}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G4, G5}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G4, G5}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G6}]*Superscript[o, {G3, G5, G4}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G6, G2}]*
       Superscript[o, {G3, G5, G4}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(4 + N)*TR^3) - (Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (6*(2 + N)*(3 + N)*(4 + N)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(6*(2 + N)*(3 + N)*(4 + N)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (6*(2 + N)*(3 + N)*(4 + N)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(6*(2 + N)*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G5, G6}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G4, G6, G5}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G4, G6}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G5, G6, G4}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G4, G5}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G3, G6, G5, G4}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G5, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G6, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G5, G3, G6}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G5, G6, G3}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G4, G6, G3, G5}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G4, G6, G5, G3}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G4, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G6, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G5, G4, G3, G6}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G4, G6, G3}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G5, G6, G3, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G5, G6, G4, G3}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G4, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G3, G5, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G4, G3, G5}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G4, G5, G3}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G2, G6, G5, G3, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G2, G6, G5, G4, G3}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5, G6}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G6, G5}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G4, G6}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G5, G6, G4}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G4, G5}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G2, G6, G5, G4}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G5, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G2, G6, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G5, G2, G6}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G5, G6, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G4, G6, G5, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G4, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G6, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G4, G2, G6}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G4, G6, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G5, G6, G4, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G2, G4, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G2, G5, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G4, G2, G5}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G4, G5, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G3, G6, G5, G2, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G3, G6, G5, G4, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G6, G5}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G5, G3, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G2, G5, G6, G3}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G2, G6, G3, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G2, G6, G5, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G5, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G6, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G6, G2, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G4, G3, G6, G5, G2}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G3, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G6, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G3, G2, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G5, G3, G6, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G2, G3}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G5, G6, G3, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G5, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G2, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G4, G6, G3, G5, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G2, G3}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G4, G6, G5, G3, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G6, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G2, G4, G6, G3}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G2, G6, G3, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G2, G6, G4, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G4, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G3, G4, G6, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G6, G2, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G5, G3, G6, G4, G2}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G3, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G6, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G2, G6}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G4, G3, G6, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G2, G3}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G4, G6, G3, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G4, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G2, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G5, G6, G3, G4, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G2, G3}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G5, G6, G4, G3, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G2, G3, G4, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G2, G3, G5, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G4, G3, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G2, G4, G5, G3}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G2, G5, G3, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G2, G5, G4, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G3, G2, G4, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G3, G2, G5, G4}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G4, G2, G5}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G3, G4, G5, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G3, G5, G2, G4}]/(36*TR^3) - 
     Superscript[o, {G1, G6, G3, G5, G4, G2}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G3, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G2, G5, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G3, G2, G5}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G4, G3, G5, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G2, G3}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G4, G5, G3, G2}]/(18*(3 + N)*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G3, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G2, G4, G3}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G2, G4}]/(36*(4 + N)*TR^3) - 
     Superscript[o, {G1, G6, G5, G3, G4, G2}]/(36*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G2, G3}]/(18*(3 + N)*(4 + N)*TR^3) + 
     Superscript[o, {G1, G6, G5, G4, G3, G2}]/(18*(3 + N)*(4 + N)*TR^3) + 
     (Superscript[o, {G3, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G3, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(18*(3 + N)*(4 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(4 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(4 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(4 + N)*TR^2) - (Superscript[o, {G2, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) - (Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(4 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(4 + N)*TR^2) - (Superscript[o, {G2, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - (Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(18*(3 + N)*(4 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(4 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) - (Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(4 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(4 + N)*TR^2) - (Superscript[o, {G1, G3, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(4 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(4 + N)*TR^2) - (Superscript[o, {G1, G3, G5, G4}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - (Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(4 + N)*TR^2) - 
     (Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(4 + N)*TR^2) - (Superscript[o, {G1, G2, G6, G5}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - (Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     (Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(4 + N)*TR^2) - (Superscript[o, {G1, G2, G6, G4}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - (Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 - 
     (Superscript[o, {G1, G2, G4, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*(4 + N)*TR^2) - (Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) - (Superscript[o, {G1, G4, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(36*TR^2) - (Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(36*(4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/36 + 
     (Superscript[o, {G1, G2, G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G6, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G6, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G6, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(3 + N)*(4 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(3 + N)*(4 + N)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (18*(3 + N)*(4 + N)) + (Superscript[o, {G1, G2, G3, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(3 + N)*(4 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(3 + N)*(4 + N)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G5}]*Superscript[\[CapitalDelta], {G4, G6}])/
      (18*(3 + N)*(4 + N)) + (Superscript[o, {G1, G2, G3, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(3 + N)*(4 + N)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}]*Superscript[\[CapitalDelta], {G5, G6}])/
      (18*(3 + N)*(4 + N)) + (Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(3 + N)*(4 + N)) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}]*Superscript[\[CapitalDelta], {G5, G6}])/(18*(3 + N)*(4 + N))
 






\!\(\*SubscriptBox[\(P27c21c21\), \({G1_, G2_, G3_, G4_, G5_, G6_}\)]\):=-(Superscript[o, {G1, G5, G6}]*Superscript[o, 
         {G2, G3, G4}])/(36*(-2 + N)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G3, G4}])/
      (18*(-2 + N)*N*TR^3) - (Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G3, G5}])/(36*(-2 + N)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G3, G5}])/
      (18*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G3, G6}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G3, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + N)*Superscript[o, {G1, G5, G6}]*
       Superscript[o, {G2, G4, G3}])/(18*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G6, G5}]*Superscript[o, {G2, G4, G3}])/
      (36*(-2 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G4, G5}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G4, G5}])/
      (36*(-2 + N)*N*TR^3) - (Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G4, G6}])/(36*(-2 + N)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G4, G6}])/
      (18*(-2 + N)*N*TR^3) + ((-3 + N)*Superscript[o, {G1, G4, G6}]*
       Superscript[o, {G2, G5, G3}])/(18*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G6, G4}]*Superscript[o, {G2, G5, G3}])/
      (36*(-2 + N)*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G3, G6}]*
       Superscript[o, {G2, G5, G4}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3}]*Superscript[o, {G2, G5, G4}])/
      (36*(-2 + N)*N*TR^3) - (Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G5, G6}])/(36*(-2 + N)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G5, G6}])/
      (18*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G5}]*
       Superscript[o, {G2, G6, G3}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G4}]*Superscript[o, {G2, G6, G3}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + N)*Superscript[o, {G1, G3, G5}]*
       Superscript[o, {G2, G6, G4}])/(18*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[o, {G2, G6, G4}])/
      (36*(-2 + N)*TR^3) + ((-3 + N)*Superscript[o, {G1, G3, G4}]*
       Superscript[o, {G2, G6, G5}])/(18*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[o, {G2, G6, G5}])/
      (36*(-2 + N)*TR^3) - ((6 - 4*N + N^2)*Superscript[o, {G1, G2, G6}]*
       Superscript[o, {G3, G4, G5}])/(36*(-4*N + N^3)*TR^3) - 
     ((6 - 4*N + N^2)*Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G4, G5}])/(36*(-4*N + N^3)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G4, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G4, G6}])/(36*(-2 + N)*N*TR^3) - 
     ((6 - 4*N + N^2)*Superscript[o, {G1, G2, G6}]*Superscript[o, 
        {G3, G5, G4}])/(36*(-4*N + N^3)*TR^3) - 
     ((6 - 4*N + N^2)*Superscript[o, {G1, G6, G2}]*Superscript[o, 
        {G3, G5, G4}])/(36*(-4*N + N^3)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G5, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G5, G6}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G5}]*Superscript[o, {G3, G6, G4}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G5, G2}]*
       Superscript[o, {G3, G6, G4}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4}]*Superscript[o, {G3, G6, G5}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G2}]*
       Superscript[o, {G3, G6, G5}])/(36*(-2 + N)*N*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G5, G6}])/
      (12*(-4*N + N^3)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G5, G6}])/(12*(-4*N + N^3)*TR^3) - 
     (Superscript[o, {G1, G2, G3}]*Superscript[o, {G4, G6, G5}])/
      (12*(-4*N + N^3)*TR^3) - (Superscript[o, {G1, G3, G2}]*
       Superscript[o, {G4, G6, G5}])/(12*(-4*N + N^3)*TR^3) + 
     ((-3 - 2*N + 2*N^2)*Superscript[o, {G1, G2, G3, G4, G5, G6}])/
      (36*N^2*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G3, G4, G6, G5}])/
      (36*(-2 + N)*N^2*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G3, G5, G4, G6}])/(36*N^2*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G3, G5, G6, G4}])/
      (36*(-2 + N)*N^2*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G3, G6, G4, G5}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((-3 - 2*N + 2*N^2)*Superscript[o, {G1, G2, G3, G6, G5, G4}])/
      (36*N^2*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G4, G3, G5, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, 
        {G1, G2, G4, G3, G6, G5}])/(36*(-2 + N)*N*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G4, G5, G3, G6}])/
      (36*(-4 + N^2)*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G4, G5, G6, G3}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G4, G6, G3, G5}])/
      (36*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G4, G6, G5, G3}])/
      (36*(-2 + N)*N^2*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G5, G3, G4, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, 
        {G1, G2, G5, G3, G6, G4}])/(36*(-2 + N)*N*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G5, G4, G3, G6}])/
      (36*(-4 + N^2)*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G5, G4, G6, G3}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G2, G5, G6, G3, G4}])/
      (36*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G5, G6, G4, G3}])/
      (36*(-2 + N)*N^2*TR^3) + 
     ((-5 + 2*N)*Superscript[o, {G1, G2, G6, G3, G4, G5}])/
      (36*(-4 + N^2)*TR^3) + ((-5 + 2*N)*Superscript[o, 
        {G1, G2, G6, G3, G5, G4}])/(36*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G6, G4, G3, G5}])/
      (36*(-2 + N)*N*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G6, G4, G5, G3}])/(36*N^2*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G2, G6, G5, G3, G4}])/
      (36*(-2 + N)*N*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G2, G6, G5, G4, G3}])/(36*N^2*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G2, G4, G5, G6}])/
      (36*(-2 + N)*N^2*TR^3) + 
     ((-6 + 5*N)*Superscript[o, {G1, G3, G2, G4, G6, G5}])/
      (36*(-2 + N)*N^2*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G2, G5, G4, G6}])/
      (36*(-2 + N)*N^2*TR^3) + 
     ((-6 + 5*N)*Superscript[o, {G1, G3, G2, G5, G6, G4}])/
      (36*(-2 + N)*N^2*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G2, G6, G4, G5}])/
      (36*(-2 + N)*N^2*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G2, G6, G5, G4}])/
      (36*(-2 + N)*N^2*TR^3) - Superscript[o, {G1, G3, G4, G2, G5, G6}]/
      (36*(-2 + N)*TR^3) + ((-3 + N)*Superscript[o, {G1, G3, G4, G2, G6, 
         G5}])/(18*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G4, G5, G2, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G4, G5, G6, G2}])/(36*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G4, G6, G2, G5}]/(36*(-2 + N)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G4, G6, G5, G2}])/
      (36*(-2 + N)*N^2*TR^3) - Superscript[o, {G1, G3, G5, G2, G4, G6}]/
      (36*(-2 + N)*TR^3) + ((-3 + N)*Superscript[o, {G1, G3, G5, G2, G6, 
         G4}])/(18*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G5, G4, G2, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G5, G4, G6, G2}])/(36*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G3, G5, G6, G2, G4}]/(36*(-2 + N)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G3, G5, G6, G4, G2}])/
      (36*(-2 + N)*N^2*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G3, G6, G2, G4, G5}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, 
        {G1, G3, G6, G2, G5, G4}])/(36*(-2 + N)*N*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6, G4, G2, G5}])/
      (18*(-2 + N)*N*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G6, G4, G5, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6, G5, G2, G4}])/
      (18*(-2 + N)*N*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G3, G6, G5, G4, G2}])/(36*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5, G6}]/(36*(-2 + N)*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G4, G2, G3, G6, G5}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G4, G2, G5, G3, G6}]/
      (18*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G4, G2, G5, G6, G3}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G4, G2, G6, G3, G5}]/
      (18*TR^3) - Superscript[o, {G1, G4, G2, G6, G5, G3}]/
      (36*(-2 + N)*TR^3) + ((-3 + N)*Superscript[o, {G1, G4, G3, G2, G5, 
         G6}])/(18*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G4, G3, G2, G6, G5}]/(36*(-2 + N)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G2, G6}]/(36*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G4, G3, G5, G6, G2}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G4, G3, G6, G2, G5}]/
      (18*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G4, G3, G6, G5, G2}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, 
        {G1, G4, G5, G2, G3, G6}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G5, G2, G6, G3}])/
      (36*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G4, G5, G3, G2, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-5 + 2*N)*Superscript[o, 
        {G1, G4, G5, G3, G6, G2}])/(36*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G4, G5, G6, G2, G3}])/
      (36*(-2 + N)*N^2*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G4, G5, G6, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G4, G6, G2, G3, G5}]/(36*(-2 + N)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G4, G6, G2, G5, G3}])/
      (18*(-2 + N)*N*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G4, G6, G3, G2, 
         G5}])/(18*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G4, G6, G3, G5, G2}])/
      (36*(-2 + N)*N*TR^3) + ((-6 + 5*N)*Superscript[o, 
        {G1, G4, G6, G5, G2, G3}])/(36*(-2 + N)*N^2*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G4, G6, G5, G3, G2}])/
      (36*(-2 + N)*N^2*TR^3) - Superscript[o, {G1, G5, G2, G3, G4, G6}]/
      (36*(-2 + N)*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G5, G2, G3, G6, 
         G4}])/(18*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G5, G2, G4, G3, G6}]/(18*TR^3) + 
     ((3 - 2*N)*Superscript[o, {G1, G5, G2, G4, G6, G3}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G5, G2, G6, G3, G4}]/
      (18*TR^3) - Superscript[o, {G1, G5, G2, G6, G4, G3}]/
      (36*(-2 + N)*TR^3) + ((-3 + N)*Superscript[o, {G1, G5, G3, G2, G4, 
         G6}])/(18*(-2 + N)*N*TR^3) - 
     Superscript[o, {G1, G5, G3, G2, G6, G4}]/(36*(-2 + N)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2, G6}]/(36*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G5, G3, G4, G6, G2}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G5, G3, G6, G2, G4}]/
      (18*TR^3) + ((-3 + 2*N)*Superscript[o, {G1, G5, G3, G6, G4, G2}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, 
        {G1, G5, G4, G2, G3, G6}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G4, G2, G6, G3}])/
      (36*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G5, G4, G3, G2, G6}])/
      (36*(-2 + N)*N*TR^3) + ((-5 + 2*N)*Superscript[o, 
        {G1, G5, G4, G3, G6, G2}])/(36*(-4 + N^2)*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G5, G4, G6, G2, G3}])/
      (36*(-2 + N)*N^2*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G5, G4, G6, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) - 
     Superscript[o, {G1, G5, G6, G2, G3, G4}]/(36*(-2 + N)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G5, G6, G2, G4, G3}])/
      (18*(-2 + N)*N*TR^3) + ((3 - 2*N)*Superscript[o, {G1, G5, G6, G3, G2, 
         G4}])/(18*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G5, G6, G3, G4, G2}])/
      (36*(-2 + N)*N*TR^3) + ((-6 + 5*N)*Superscript[o, 
        {G1, G5, G6, G4, G2, G3}])/(36*(-2 + N)*N^2*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G5, G6, G4, G3, G2}])/
      (36*(-2 + N)*N^2*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G6, G2, G3, G4, G5}])/
      (36*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G6, G2, G3, G5, G4}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G6, G2, G4, G3, G5}]/
      (36*TR^3) - ((-3 + N)*Superscript[o, {G1, G6, G2, G4, G5, G3}])/
      (36*(-2 + N)*N*TR^3) + Superscript[o, {G1, G6, G2, G5, G3, G4}]/
      (36*TR^3) - ((-3 + N)*Superscript[o, {G1, G6, G2, G5, G4, G3}])/
      (36*(-2 + N)*N*TR^3) + ((-3 + 2*N)*Superscript[o, 
        {G1, G6, G3, G2, G4, G5}])/(36*(-2 + N)*N*TR^3) + 
     ((-3 + 2*N)*Superscript[o, {G1, G6, G3, G2, G5, G4}])/
      (36*(-2 + N)*N*TR^3) - Superscript[o, {G1, G6, G3, G4, G2, G5}]/
      (18*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G6, G3, G4, G5, G2}])/
      (36*(-4 + N^2)*TR^3) - Superscript[o, {G1, G6, G3, G5, G2, G4}]/
      (18*TR^3) + ((-5 + 2*N)*Superscript[o, {G1, G6, G3, G5, G4, G2}])/
      (36*(-4 + N^2)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G6, G4, G2, G3, G5}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G6, G4, G2, G5, G3}]/
      (36*(-2 + N)*TR^3) - Superscript[o, {G1, G6, G4, G3, G2, G5}]/
      (36*(-2 + N)*TR^3) - ((-3 + N)*Superscript[o, {G1, G6, G4, G3, G5, 
         G2}])/(36*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G6, G4, G5, G2, G3}])/
      (36*(-2 + N)*N^2*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G6, G4, G5, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((-3 + N)*Superscript[o, {G1, G6, G5, G2, G3, G4}])/
      (18*(-2 + N)*N*TR^3) - Superscript[o, {G1, G6, G5, G2, G4, G3}]/
      (36*(-2 + N)*TR^3) - Superscript[o, {G1, G6, G5, G3, G2, G4}]/
      (36*(-2 + N)*TR^3) - ((-3 + N)*Superscript[o, {G1, G6, G5, G3, G4, 
         G2}])/(36*(-2 + N)*N*TR^3) - 
     ((-3 + N)*Superscript[o, {G1, G6, G5, G4, G2, G3}])/
      (36*(-2 + N)*N^2*TR^3) + ((-3 - 2*N + 2*N^2)*Superscript[o, 
        {G1, G6, G5, G4, G3, G2}])/(36*N^2*(-4 + N^2)*TR^3) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G3, G4, G5, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((-3 + N)*Superscript[o, {G3, G4, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-2 + N)*N^2*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G3, G5, G4, G6}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((-3 + N)*Superscript[o, {G3, G5, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(18*(-2 + N)*N^2*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G3, G6, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G3, G6, G5, G4}]*
       Superscript[\[CapitalDelta], {G1, G2}])/(18*N^2*(-4 + N^2)*TR^2) - 
     ((-3 + N)*Superscript[o, {G2, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G2, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G2, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G2, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G2, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G2, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G2, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(36*(-2 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G2, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G2, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G2, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G2, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G4}])/(18*TR^2) - (Superscript[o, {G2, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G4}])/(36*(-2 + N)*TR^2) - 
     (Superscript[o, {G2, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(36*(-2 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G2, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G2, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G2, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G2, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G5}])/(18*TR^2) - (Superscript[o, {G2, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G5}])/(36*(-2 + N)*TR^2) - 
     ((-3 + N)*Superscript[o, {G2, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-2 + N)*N*TR^2) - 
     ((-3 + N)*Superscript[o, {G2, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G2, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G2, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G2, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G1, G6}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G2, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G1, G6}])/(36*(-2 + N)*N*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G4, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G1, G4, G6, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G5, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G1, G5, G6, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G6, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G6, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G3}])/(36*(-2 + N)*N^2*TR^2) - 
     (Superscript[o, {G1, G3, G5, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(36*(-2 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G5, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G5, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G6, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(18*TR^2) - (Superscript[o, {G1, G6, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}])/(36*(-2 + N)*TR^2) - 
     (Superscript[o, {G1, G3, G4, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(36*(-2 + N)*TR^2) + 
     ((3 - 2*N)*Superscript[o, {G1, G3, G6, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G4, G3, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) + ((3 - 2*N)*Superscript[o, {G1, G4, G6, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(18*(-2 + N)*N*TR^2) - 
     (Superscript[o, {G1, G6, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}])/(18*TR^2) - (Superscript[o, {G1, G6, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}])/(36*(-2 + N)*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-2 + N)*N*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G4, G3, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G1, G4, G5, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G5, G3, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G1, G5, G4, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}])/(36*(-2 + N)*N*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G2, G5, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-2 + N)*N*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G2, G6, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G5, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G1, G5, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G6, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G1, G6, G5, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G4}])/36 - 
     ((-3 + N)*Superscript[o, {G1, G2, G4, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-2 + N)*N*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G2, G6, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G4, G2, G6}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G1, G4, G6, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[o, {G1, G6, G2, G4}]*Superscript[\[CapitalDelta], 
        {G3, G5}])/(36*TR^2) - ((-3 + N)*Superscript[o, {G1, G6, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}])/(36*(-2 + N)*N*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G6}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G6}]*Superscript[\[CapitalDelta], {G3, G5}])/36 + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G1, G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G1, G2, G5, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) + 
     (Superscript[o, {G1, G4, G2, G5}]*Superscript[\[CapitalDelta], 
        {G3, G6}])/(9*TR^2) + ((3 + 2*N - 2*N^2)*Superscript[o, 
        {G1, G4, G5, G2}]*Superscript[\[CapitalDelta], {G3, G6}])/
      (18*N*(-4 + N^2)*TR^2) + (Superscript[o, {G1, G5, G2, G4}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(9*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G1, G5, G4, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}])/(18*N*(-4 + N^2)*TR^2) + 
     (Superscript[\[CapitalDelta], {G1, G5}]*Superscript[\[CapitalDelta], 
        {G2, G4}]*Superscript[\[CapitalDelta], {G3, G6}])/9 + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G2, G5}]*Superscript[\[CapitalDelta], {G3, G6}])/9 + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G1, G2, G3, G6}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G1, G2, G6, G3}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((-3 + N)*Superscript[o, {G1, G3, G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)*N^2*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G1, G3, G6, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((-3 + N)*Superscript[o, {G1, G6, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)*N^2*TR^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[o, {G1, G6, G3, G2}]*
       Superscript[\[CapitalDelta], {G4, G5}])/(18*N^2*(-4 + N^2)*TR^2) + 
     ((-3 + N)*Superscript[\[CapitalDelta], {G1, G6}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)*N^2) + 
     ((-3 + N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(18*(-2 + N)*N^2) + 
     ((3 + 2*N - 2*N^2)*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(36*N^2 - 9*N^4) - 
     ((-3 + N)*Superscript[o, {G1, G2, G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G2, G5, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G1, G3, G2, G5}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G3, G5, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G1, G5, G2, G3}]*
       Superscript[\[CapitalDelta], {G4, G6}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G5, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[\[CapitalDelta], {G1, G5}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-2 + N)*N^2) + 
     ((-6 + 5*N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(36*(-2 + N)*N^2) + 
     ((-3 + N)*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}])/(18*(-2 + N)*N^2) - 
     ((-3 + N)*Superscript[o, {G1, G2, G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G2, G4, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G1, G3, G2, G4}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G3, G4, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[o, {G1, G4, G2, G3}]*
       Superscript[\[CapitalDelta], {G5, G6}])/(36*(-2 + N)*N^2*TR^2) - 
     ((-3 + N)*Superscript[o, {G1, G4, G3, G2}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-2 + N)*N^2*TR^2) + 
     ((-6 + 5*N)*Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-2 + N)*N^2) + 
     ((-6 + 5*N)*Superscript[\[CapitalDelta], {G1, G3}]*
       Superscript[\[CapitalDelta], {G2, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(36*(-2 + N)*N^2) + 
     ((-3 + N)*Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(18*(-2 + N)*N^2)



(* ::Text:: *)
(*(Private note : This package has been created using ProjectorsFromSymGeneralTrH.nb and is checked in TestHermitian3gProjectorsv2.nb ) *)


==> anc/The3q3qbarVectors.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*This package contains the vectors for the color space Q1 Q2bar->Q3 Q4bar Q5 Q6bar, or more generally, depending on definition: *)
(*Q1, Q4, Q6 incoming quark or outgoing anti-quark and Q2, Q3,Q5 outgoing quark or incoming anti-quark,*)
(*or *)
(*Q1, Q4,Q6 outgoing quark or incoming anti-quark and Q2, Q3,Q5  incoming quark or outgoing anti-quark.*)
(**)


(* ::Text:: *)
(*The basis vectors are named:*)


Basis3q3qbar = {V1111, V1881, V8188, V8818, V8888s, V8888a};


(* ::Subsection:: *)
(*The explicit vector definitions*)


Subscript[V1111, {Q1_, Q2_, Q3_, Q4_, Q5_, Q6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      Subscript[Superscript[\[Delta], Q4], Q3]*
      Subscript[Superscript[\[Delta], Q6], Q5])/Sqrt[N^3]
 
Subscript[V1881, {Q1_, Q2_, Q3_, Q4_, Q5_, Q6_}] :=  Module[{i1},
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      Subscript[Superscript[Superscript[t, {i1}], Q3], Q4]*
      Subscript[Superscript[Superscript[t, {i1}], Q6], Q5])/
     (Sqrt[N*(-1 + N^2)]*TR)]
 
Subscript[V8188, {Q1_, Q2_, Q3_, Q4_, Q5_, Q6_}] :=   Module[{i1},
    (Subscript[Superscript[\[Delta], Q4], Q3]*
      Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
      Subscript[Superscript[Superscript[t, {i1}], Q6], Q5])/
     (Sqrt[N*(-1 + N^2)]*TR)]
 
Subscript[V8818, {Q1_, Q2_, Q3_, Q4_, Q5_, Q6_}] :=    Module[{i1},
    (Subscript[Superscript[\[Delta], Q6], Q5]*
      Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
      Subscript[Superscript[Superscript[t, {i1}], Q4], Q3])/
     (Sqrt[N*(-1 + N^2)]*TR)]
 
Subscript[V8888s, {Q1_, Q2_, Q3_, Q4_, Q5_, Q6_}] :=    Module[{i1,i2,i3},
    (Sqrt[N/(4 - 5*N^2 + N^4)]*Subscript[Superscript[Superscript[t, 
         {i1}], Q1], Q2]*Subscript[Superscript[Superscript[t, {i2}], 
        Q4], Q3]*Subscript[Superscript[Superscript[t, {i3}], Q6], Q5]*
      Superscript[d, {i1, i2, i3}])/(Sqrt[2]*TR^2)]
 
Subscript[V8888a, {Q1_, Q2_, Q3_, Q4_, Q5_, Q6_}] :=    Module[{i1,i2,i3},
    (I*Subscript[Superscript[Superscript[t, {i1}], Q1], Q2]*
      Subscript[Superscript[Superscript[t, {i2}], Q4], Q3]*
      Subscript[Superscript[Superscript[t, {i3}], Q6], Q5]*
      Superscript[f, {i1, i2, i3}])/(Sqrt[2]*Sqrt[N*(-1 + N^2)]*
      TR^2)]
 


(* ::Text:: *)
(*(Private note: This package was created using Check3qqbarFromPaper.nb, and is read in and checked in the same document.) *)


==> anc/Theqqbar4gVectors.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*This package contains the vectors for the color space Q1 Q2bar->G1 G2 G3 G4, or more generally, depending on definition: *)
(*Q1 incoming quark or outgoing anti-quark and Q2 outgoing quark or incoming anti-quark, and G1, G2, G3 and G4 gluons*)
(*or *)
(*Q1 outgoing quark or incoming anti-quark  and Q2 incoming quark or outgoing anti-quark, and G1, G2, G3 and G4 gluons.*)
(**)


(* ::Text:: *)
(*The basis vectors are named :*)


(* ::Input:: *)
(*Basisqqbar4g={Vector818s1,Vector818a1,Vector1818,Vector188s8s,Vector188s8a,Vector188a8s,Vector188a8a,Vector18108,Vector1810bar8,Vector18278,Vector1808,Vector88s18,Vector88s8s8s,Vector88s8s8a,Vector88s8a8s,Vector88s8a8a,Vector88s108,Vector88s10bar8,Vector88s278,Vector88s08,Vector88a18,Vector88a8s8s,Vector88a8s8a,Vector88a8a8s,Vector88a8a8a,Vector88a108,Vector88a10bar8,Vector88a278,Vector88a08,Vector8108s10,Vector8108a10,Vector8101010f,Vector8101010fd,Vector8102710,Vector810010,Vector810bar8s10bar,Vector810bar8a10bar,Vector810bar10bar10barf,Vector810bar10bar10barfd,Vector810bar2710bar,Vector810bar010bar,Vector8278s27,Vector8278a27,Vector8271027,Vector82710bar27,Vector8272727s,Vector8272727a,Vector808s0,Vector808a0,Vector80100,Vector8010bar0,Vector8000s,Vector8000a};*)


(* ::Subsection:: *)
(*The vector definitions*)


 
Subscript[Vector818s1, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
      (Superscript[o, {G4, G5, G6}] + Superscript[o, {G4, G6, G5}]))/
     (Sqrt[-8/N + 2*N]*(-1 + N^2)*TR^2)
 
Subscript[Vector818a1, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
      (Superscript[o, {G4, G5, G6}] - Superscript[o, {G4, G6, G5}]))/
     (Sqrt[2]*Sqrt[N]*(-1 + N^2)*TR^2)
 
Subscript[Vector1818, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[\[CapitalDelta], 
       {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/(Sqrt[N]*(-1 + N^2))
 
Subscript[Vector188s8s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (N*Superscript[o, {G3, G4, G5, G6}] + 
       N*Superscript[o, {G3, G5, G4, G6}] + 
       N*Superscript[o, {G3, G6, G4, G5}] + 
       N*Superscript[o, {G3, G6, G5, G4}] - 
       4*TR^2*Superscript[\[CapitalDelta], {G3, G6}]*
        Superscript[\[CapitalDelta], {G4, G5}]))/(2*N*Sqrt[-N^(-1) + N]*
      (-4 + N^2)*TR^2)
 
Subscript[Vector188s8a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (Superscript[o, {G3, G4, G5, G6}] + Superscript[o, {G3, G5, G4, G6}] - 
       Superscript[o, {G3, G6, G4, G5}] - Superscript[o, {G3, G6, G5, G4}]))/
     (2*Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)
 
Subscript[Vector188a8s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (Superscript[o, {G3, G4, G5, G6}] - Superscript[o, {G3, G5, G4, G6}] + 
       Superscript[o, {G3, G6, G4, G5}] - Superscript[o, {G3, G6, G5, G4}]))/
     (2*Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)
 
Subscript[Vector188a8a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (Superscript[o, {G3, G4, G5, G6}] - Superscript[o, {G3, G5, G4, G6}] - 
       Superscript[o, {G3, G6, G4, G5}] + Superscript[o, {G3, G6, G5, G4}]))/
     (2*Sqrt[N^3*(-1 + N^2)]*TR^2)
 
Subscript[Vector18108, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (-Superscript[o, {G3, G4, G5, G6}] - 
       N*Superscript[o, {G3, G4, G6, G5}] + Superscript[o, 
        {G3, G5, G4, G6}] + N*Superscript[o, {G3, G5, G6, G4}] + 
       Superscript[o, {G3, G6, G4, G5}] - Superscript[o, {G3, G6, G5, G4}] - 
       N*TR^2*Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}] + 
       N*TR^2*Superscript[\[CapitalDelta], {G3, G4}]*
        Superscript[\[CapitalDelta], {G5, G6}]))/
     (2*N*Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)
 
Subscript[Vector1810bar8, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (-Superscript[o, {G3, G4, G5, G6}] + 
       N*Superscript[o, {G3, G4, G6, G5}] + Superscript[o, 
        {G3, G5, G4, G6}] - N*Superscript[o, {G3, G5, G6, G4}] + 
       Superscript[o, {G3, G6, G4, G5}] - Superscript[o, {G3, G6, G5, G4}] - 
       N*TR^2*Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}] + 
       N*TR^2*Superscript[\[CapitalDelta], {G3, G4}]*
        Superscript[\[CapitalDelta], {G5, G6}]))/
     (2*N*Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)
 
Subscript[Vector18278, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (-(Superscript[o, {G3, G4, G5, G6}]/((2 + N)*TR^2)) + 
       Superscript[o, {G3, G4, G6, G5}]/TR^2 - 
       Superscript[o, {G3, G5, G4, G6}]/((2 + N)*TR^2) + 
       Superscript[o, {G3, G5, G6, G4}]/TR^2 - 
       Superscript[o, {G3, G6, G4, G5}]/((2 + N)*TR^2) - 
       Superscript[o, {G3, G6, G5, G4}]/((2 + N)*TR^2) + 
       (2*Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
          {G4, G5}])/(2 + 3*N + N^2) + Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}] + 
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}]))/(2*Sqrt[N^3*(-3 + 2*N + N^2)])
 
Subscript[Vector1808, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[\[Delta], Q1], Q2]*
      (-(Superscript[o, {G3, G4, G5, G6}]/((-2 + N)*TR^2)) - 
       Superscript[o, {G3, G4, G6, G5}]/TR^2 - 
       Superscript[o, {G3, G5, G4, G6}]/((-2 + N)*TR^2) - 
       Superscript[o, {G3, G5, G6, G4}]/TR^2 - 
       Superscript[o, {G3, G6, G4, G5}]/((-2 + N)*TR^2) - 
       Superscript[o, {G3, G6, G5, G4}]/((-2 + N)*TR^2) + 
       (2*Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
          {G4, G5}])/(2 - 3*N + N^2) + Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}] + 
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}]))/(2*Sqrt[N^3*(-3 - 2*N + N^2)])
 
Subscript[Vector88s18, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((N*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2] + 
       N*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2] - 
       2*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}])*Superscript[\[CapitalDelta], 
       {G4, G5}])/(N*Sqrt[-8/N + 2*N]*(-1 + N^2)*TR)
 
Subscript[Vector88s8s8s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G5, G6}])/N - 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G6, G5}])/N - 
      (2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G5, G6}])/N - (2*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[o, {G3, G5, G4, G6}])/N - 
      (2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G4, G5}])/N - (2*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[o, {G3, G6, G5, G4}])/N - 
      (4*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/N - 
      (4*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/N + 
      (8*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
         {G4, G5}])/N^2)/(2*Sqrt[2]*Sqrt[((-4 + N^2)^3*(-1 + N^2))/N^3]*TR^2)
 
Subscript[Vector88s8s8a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
      (N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
        2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G4, G5, G6}] - 2*Subscript[Superscript[\[Delta], Q1], Q2]*
         Superscript[o, {G3, G5, G4, G6}] + 
        2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G4, G5}] + 2*Subscript[Superscript[\[Delta], Q1], Q2]*
         Superscript[o, {G3, G6, G5, G4}])/N)/(2*Sqrt[-2/N + 2*N]*(-4 + N^2)*
      TR^2)
 
Subscript[Vector88s8a8s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (N*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G5, G6}] + 
      4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G6, G5}] - 2*Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] - 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}])/(2*N*Sqrt[-2/N + 2*N]*(-4 + N^2)*TR^2)
 
Subscript[Vector88s8a8a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (N*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G5, G6}] + 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] + 
      2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G4, G5}] - 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G5, G4}])/(2*Sqrt[2]*N*
      Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)
 
Subscript[Vector88s108, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (-(N*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2]) - 
      N^2*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G5, G6}] + 
      2*N*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G6, G5}] + 2*Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      2*N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G6, G5}] - 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] - 
      2*N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] - 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - N^2*TR*Subscript[Superscript[
         Superscript[t, {G3, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G4, G6}] - N^2*TR*Subscript[Superscript[Superscript[t, {G5, G3}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G4, G6}] + 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + N^2*TR*Subscript[Superscript[Superscript[t, {G3, G4}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      N^2*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*N^2*Sqrt[-2/N + 2*N]*(-4 + N^2)*TR^2)
 
Subscript[Vector88s10bar8, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (-(N*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2]) + 
      N^2*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G5, G6}] - 
      2*N*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G6, G5}] + 2*Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      2*N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G6, G5}] - 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] + 
      2*N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] - 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - N^2*TR*Subscript[Superscript[
         Superscript[t, {G3, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G4, G6}] - N^2*TR*Subscript[Superscript[Superscript[t, {G5, G3}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G4, G6}] + 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + N^2*TR*Subscript[Superscript[Superscript[t, {G3, G4}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      N^2*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*N^2*Sqrt[-2/N + 2*N]*(-4 + N^2)*TR^2)
 
Subscript[Vector88s278, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((-2*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2])/
       (2*TR + N*TR) + (2*Subscript[Superscript[Superscript[t, 
           {G3, G4, G6, G5}], Q1], Q2])/TR - 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2])/
       ((2 + N)*TR) + (2*Subscript[Superscript[Superscript[t, 
           {G3, G5, G6, G4}], Q1], Q2])/TR - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2])/
       ((2 + N)*TR) - Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], 
         Q1], Q2]/TR + (N*Subscript[Superscript[Superscript[t, 
           {G3, G6, G5, G4}], Q1], Q2])/((2 + N)*TR) - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2])/
       ((2 + N)*TR) + (2*Subscript[Superscript[Superscript[t, 
           {G4, G6, G5, G3}], Q1], Q2])/TR - 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2])/
       ((2 + N)*TR) + (2*Subscript[Superscript[Superscript[t, 
           {G5, G6, G4, G3}], Q1], Q2])/TR - 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2])/
       ((2 + N)*TR) - Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], 
         Q1], Q2]/TR + (N*Subscript[Superscript[Superscript[t, 
           {G6, G5, G4, G3}], Q1], Q2])/((2 + N)*TR) - 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G5, G6}])/(2*TR + N*TR) - 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G6, G5}])/(2*TR + N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G5, G6}])/(2*N*TR + N^2*TR) - 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G6, G5}])/(N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G4, G6}])/(2*N*TR + N^2*TR) - 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G6, G4}])/(N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G4, G5}])/(2*N*TR + N^2*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G5, G4}])/(2*N*TR + N^2*TR) + 
      (4*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(1 + N) - 
      (4*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(2 + N) + 
      (4*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(1 + N) - 
      (4*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(2 + N) - 
      (8*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
         {G4, G5}])/(N*(2 + 3*N + N^2)) + 
      2*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      (4*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
         {G4, G6}])/N + 2*Subscript[Superscript[Superscript[t, {G3, G4}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      (4*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}])/N)/(4*Sqrt[2]*Sqrt[N*(12 - 8*N - 7*N^2 + 2*N^3 + N^4)]*TR)
 
Subscript[Vector88s08, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((2*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2])/
       (2*TR - N*TR) - (2*Subscript[Superscript[Superscript[t, 
           {G3, G4, G6, G5}], Q1], Q2])/TR + 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2])/
       (2*TR - N*TR) - (2*Subscript[Superscript[Superscript[t, 
           {G3, G5, G6, G4}], Q1], Q2])/TR + 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2])/
       (2*TR - N*TR) + Subscript[Superscript[Superscript[t, 
          {G3, G6, G5, G4}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2])/
       (2*TR - N*TR) + Subscript[Superscript[Superscript[t, 
          {G4, G5, G6, G3}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2])/
       (2*TR - N*TR) - (2*Subscript[Superscript[Superscript[t, 
           {G4, G6, G5, G3}], Q1], Q2])/TR + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2])/
       (2*TR - N*TR) - (2*Subscript[Superscript[Superscript[t, 
           {G5, G6, G4, G3}], Q1], Q2])/TR + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2])/
       (2*TR - N*TR) + Subscript[Superscript[Superscript[t, 
          {G6, G5, G4, G3}], Q1], Q2]/TR + 
      (N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2])/
       (2*TR - N*TR) + (4*Subscript[Superscript[Superscript[t, {G3}], Q1], 
         Q2]*Superscript[o, {G4, G5, G6}])/((-2 + N)*TR) + 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G6, G5}])/((-2 + N)*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G5, G6}])/((-2 + N)*N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G6, G5}])/(N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G4, G6}])/((-2 + N)*N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G6, G4}])/(N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G4, G5}])/((-2 + N)*N*TR) + 
      (4*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G5, G4}])/((-2 + N)*N*TR) + 
      (4*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(-2 + N) - 
      (4*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(-1 + N) + 
      (4*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(-2 + N) - 
      (4*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
        Superscript[\[CapitalDelta], {G4, G5}])/(-1 + N) - 
      (8*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
         {G4, G5}])/(N*(2 - 3*N + N^2)) + 
      2*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      (4*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
         {G4, G6}])/N + 2*Subscript[Superscript[Superscript[t, {G3, G4}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      (4*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}])/N)/(4*Sqrt[2]*Sqrt[N*(12 + 8*N - 7*N^2 - 2*N^3 + N^4)]*TR)
 
Subscript[Vector88a18, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 1/(Sqrt[2]*Sqrt[N]*(-1 + N^2)*TR)(Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2] - 
  Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2])*
 Superscript[\[CapitalDelta], {G4, G5}]
 
Subscript[Vector88a8s8s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
(1/TR^2)1/(2*Sqrt[2]*Sqrt[((-4 + N^2)^2*(-1 + N^2))/N])(Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
 (4*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G5}])/N + 
 (4*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G5}])/N)
 
Subscript[Vector88a8s8a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] :=
	1/(2*Sqrt[2]*Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)(Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2])
 
Subscript[Vector88a8a8s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] :=(1/TR^2)1/(2*Sqrt[2]*Sqrt[N*(4 - 5*N^2 + N^4)])(Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2])
 
Subscript[Vector88a8a8a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := (1/TR^2)1/(2*Sqrt[2]*Sqrt[N^3*(-1 + N^2)])(Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
 Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
 Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2])
 
Subscript[Vector88a108, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := Sqrt[2]/(Sqrt[N*(4 - 5*N^2 + N^4)]*TR)((-Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
  N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
  N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
  Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
  N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
  Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
  N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] - 
  Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
  N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G6}] + 
  N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G6}] + 
  N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G5, G6}] - 
  N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G5, G6}])/(4*N*TR))
 
Subscript[Vector88a10bar8, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := Sqrt[2]/(Sqrt[N*(4 - 5*N^2 + N^4)]*TR)((-Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
  N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
  N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
  Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
  N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
  Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
  N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] - 
  Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
  Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
  N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G6}] + 
  N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G6}] + 
  N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G5, G6}] - 
  N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G5, G6}])/(4*N*TR))

Subscript[Vector88a278, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
  Sqrt[2]/(Sqrt[N^3*(-3 + 2*N + N^2)]*TR)((-(Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2]/((2 + N)*TR)) + 
  Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2]/TR - 
  Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2]/((2 + N)*TR) + 
  Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2]/TR - 
  Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2]/((2 + N)*TR) - 
  Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2]/((2 + N)*TR) + 
  Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2]/((2 + N)*TR) - 
  Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2]/TR + 
  Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2]/((2 + N)*TR) - 
  Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2]/TR + 
  Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2]/((2 + N)*TR) + 
  Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2]/((2 + N)*TR) + 
  (2*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
    Superscript[\[CapitalDelta], {G4, G5}])/(2 + 3*N + N^2) - 
  (2*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
    Superscript[\[CapitalDelta], {G4, G5}])/(2 + 3*N + N^2) + 
  Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G6}] - 
  Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G6}] + 
  Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G5, G6}] - 
  Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G5, G6}])/4)
 
Subscript[Vector88a08, {Q1_, Q2_, G3_, G4_, G5_, G6_}] :=
(1/TR) 1/Sqrt[(N^3*(-3 - 2*N + N^2))/2](Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2]/(2*TR - N*TR) - 
  Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2]/TR + 
  Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2]/(2*TR - N*TR) - 
  Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2]/TR + 
  Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2]/(2*TR - N*TR) + 
  Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2]/(2*TR - N*TR) + 
  Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2]/((-2 + N)*TR) + 
  Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2]/TR + 
  Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2]/((-2 + N)*TR) + 
  Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2]/TR + 
  Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2]/((-2 + N)*TR) + 
  Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2]/((-2 + N)*TR) + 
  (2*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
    Superscript[\[CapitalDelta], {G4, G5}])/(2 - 3*N + N^2) - 
  (2*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
    Superscript[\[CapitalDelta], {G4, G5}])/(2 - 3*N + N^2) + 
  Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G4, G6}] - Subscript[Superscript[Superscript[t, {G5, G3}], Q1], 
    Q2]*Superscript[\[CapitalDelta], {G4, G6}] + 
  Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
   Superscript[\[CapitalDelta], {G5, G6}] - Subscript[Superscript[Superscript[t, {G4, G3}], Q1], 
    Q2]*Superscript[\[CapitalDelta], {G5, G6}])/4;

Subscript[Vector8108s10, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + N*TR*Subscript[Superscript[
         Superscript[t, {G4, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G6}] - N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G6}])/
     (2*Sqrt[2]*N*Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)
 
Subscript[Vector8108a10, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + N*TR*Subscript[Superscript[
         Superscript[t, {G4, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G6}] + N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G6}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N*Sqrt[-2/N + 2*N]*(-4 + N^2)*TR^2)
 
Subscript[Vector8101010f, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] + 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - N*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] + N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}])/(4*N*Sqrt[N*(4 - 5*N^2 + N^4)]*
      TR^2)
 
Subscript[Vector8101010fd, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((3 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], 
        Q2] + 2*N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], 
         Q1], Q2] - 3*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
         Q1], Q2] - N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
         Q1], Q2] - 2*N*Subscript[Superscript[Superscript[t, 
          {G3, G5, G6, G4}], Q1], Q2] - 
      3*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      3*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      3*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      3*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      3*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      3*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] + 
      2*N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] + 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] - 3*Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G5, G6}] - 2*N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G4, G6, G5}] + 
      3*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] + 
      2*N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] + 3*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G4, G5}] - 3*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G5, G4}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - N*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] - N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      2*N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      2*N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] - 2*N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] + 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*Sqrt[-36/N + 49*N - 14*N^3 + N^5]*TR^2)
 
Subscript[Vector8102710, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G4, G5}])/(2*TR + N*TR) + 
      (Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
        Superscript[o, {G3, G4, G6}])/TR + 
      (Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G5, G4}])/(2*TR + N*TR) + 
      (Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
        Superscript[o, {G3, G5, G6}])/TR - 
      ((1 + N)*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[o, {G3, G4, G5, G6}])/(N*(2 + N)*TR) + 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G6, G5}])/(N*TR) - 
      ((1 + N)*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[o, {G3, G5, G4, G6}])/(N*(2 + N)*TR) + 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G6, G4}])/(N*TR) - 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G4, G5}])/(2*N*TR + N^2*TR) - 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G5, G4}])/(2*N*TR + N^2*TR) + 
      (2*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
         {G4, G5}])/(2*N + N^2) + (TR*Subscript[Superscript[\[Delta], Q1], 
         Q2]*Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}])/N + 
      (TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}])/N - 
      (-((1 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], 
           Q2]) + (2 + N)*Subscript[Superscript[Superscript[t, 
            {G3, G4, G6, G5}], Q1], Q2] - Subscript[Superscript[
          Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
        2*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] - 
        Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
        Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], 
           Q1], Q2] - N*Subscript[Superscript[Superscript[t, 
            {G4, G5, G3, G6}], Q1], Q2] + Subscript[Superscript[
          Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], 
          Q2] - N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], 
           Q1], Q2] - 2*Subscript[Superscript[Superscript[t, 
            {G4, G6, G5, G3}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], 
           Q1], Q2] - N*Subscript[Superscript[Superscript[t, 
            {G5, G4, G3, G6}], Q1], Q2] + Subscript[Superscript[
          Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], 
          Q2] - N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], 
           Q1], Q2] - 2*Subscript[Superscript[Superscript[t, 
            {G5, G6, G4, G3}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
        Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
        Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
        2*N*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        2*N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] + 
        2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] - 
        2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] + 
        2*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        2*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] + 
        2*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        2*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}])/(N*(2 + N)*TR))/
     (2*Sqrt[2]*Sqrt[N*(6 - N - 7*N^2 + N^3 + N^4)]*TR)
 
Subscript[Vector810010, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
      (-2 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], 
        Q2] + Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], 
       Q2] - 2*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], 
        Q2] + N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], 
        Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], 
       Q2] - N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], 
        Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], 
       Q2] - N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], 
        Q2] + 2*N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], 
         Q1], Q2] - N^2*Subscript[Superscript[Superscript[t, 
          {G4, G3, G6, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - 
      2*N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] + 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      2*N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G6, G5}] - N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G4, G6, G5}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G6, G4}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G4, G5}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G5, G4}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + 2*N*TR*Subscript[Superscript[
         Superscript[t, {G6, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] - N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}] + 2*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G4, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + 2*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}] + N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*Sqrt[2]*(-2 + N)*N*Sqrt[N*(6 + N - 7*N^2 - N^3 + N^4)]*
      TR^2)
 
Subscript[Vector810bar8s10bar, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] + Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + N*TR*Subscript[Superscript[
         Superscript[t, {G4, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G6}] - N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G6}])/
     (2*Sqrt[2]*N*Sqrt[N*(4 - 5*N^2 + N^4)]*TR^2)
 
Subscript[Vector810bar8a10bar, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] + Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + N*TR*Subscript[Superscript[
         Superscript[t, {G4, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G6}] + N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G6}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(2*N*Sqrt[-2/N + 2*N]*(-4 + N^2)*TR^2)
 
Subscript[Vector810bar10bar10barf, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] + 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - N*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] + N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}])/(4*N*Sqrt[N*(4 - 5*N^2 + N^4)]*
      TR^2)
 
Subscript[Vector810bar10bar10barfd, {Q1_, Q2_, G3_, G4_, G5_, G6_}]:=((-3 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], 
        Q2] + 2*N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], 
         Q1], Q2] + 3*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
         Q1], Q2] - N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
         Q1], Q2] - 2*N*Subscript[Superscript[Superscript[t, 
          {G3, G5, G6, G4}], Q1], Q2] + 
      3*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      3*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
      3*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      3*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      3*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] + 
      3*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      2*N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] - 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] + 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] - 3*Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G5, G6}] + 2*N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G4, G6, G5}] + 
      3*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] - N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] - 
      2*N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] + 3*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G4, G5}] - 3*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G5, G4}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + N*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] - N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      2*N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      2*N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + 2*N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G5, G6}] - 
      2*N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] + 
      2*N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(4*N^2*Sqrt[-36/N + 49*N - 14*N^3 + N^5]*TR^2)
 
Subscript[Vector810bar2710bar, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G4, G5}])/(2*TR + N*TR) + 
      (Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G5, G4}])/(2*TR + N*TR) + 
      (Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
        Superscript[o, {G3, G6, G4}])/TR + 
      (Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
        Superscript[o, {G3, G6, G5}])/TR - 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G5, G6}])/(2*N*TR + N^2*TR) + 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G6, G5}])/(N*TR) - 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G4, G6}])/(2*N*TR + N^2*TR) + 
      (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G6, G4}])/(N*TR) - 
      ((1 + N)*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[o, {G3, G6, G4, G5}])/(N*(2 + N)*TR) - 
      ((1 + N)*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[o, {G3, G6, G5, G4}])/(N*(2 + N)*TR) + 
      (2*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
         {G4, G5}])/(2*N + N^2) + (TR*Subscript[Superscript[\[Delta], Q1], 
         Q2]*Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}])/N + 
      (TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}])/N - (Subscript[Superscript[Superscript[t, 
           {G3, G4, G5, G6}], Q1], Q2] - (2 + N)*Subscript[
          Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2] + 
        Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
        2*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
        Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
        Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], 
          Q2] - N^2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], 
           Q1], Q2] + N*Subscript[Superscript[Superscript[t, 
            {G4, G5, G3, G6}], Q1], Q2] - Subscript[Superscript[
          Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
        2*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], 
          Q2] - N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], 
           Q1], Q2] + N*Subscript[Superscript[Superscript[t, 
            {G5, G4, G3, G6}], Q1], Q2] - Subscript[Superscript[
          Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
        2*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], 
           Q1], Q2] - Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], 
          Q1], Q2] - N*Subscript[Superscript[Superscript[t, 
            {G6, G4, G5, G3}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], 
           Q1], Q2] - Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], 
          Q1], Q2] - N*Subscript[Superscript[Superscript[t, 
            {G6, G5, G4, G3}], Q1], Q2] + 
        2*N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        2*N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] - 
        2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] + 
        2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] - 
        2*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] + 
        2*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        2*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] + 
        2*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] + 
        N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}])/(N*(2 + N)*TR))/
     (2*Sqrt[2]*Sqrt[N*(6 - N - 7*N^2 + N^3 + N^4)]*TR)
 
Subscript[Vector810bar010bar, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((-1 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], 
        Q2] - (-2 + N)*Subscript[Superscript[Superscript[t, 
          {G3, G4, G6, G5}], Q1], Q2] - Subscript[
       Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      2*N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] + 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - 
      2*N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G5, G6}] + 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G4, G6, G5}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G6, G5}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + 2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G6, G4}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + 2*N*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] - N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G5}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
        {G4, G5}] - 2*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] - 2*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}] + N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*Sqrt[2]*(-2 + N)*N*Sqrt[N*(6 + N - 7*N^2 - N^3 + N^4)]*
      TR^2)
 
Subscript[Vector8278s27, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Sqrt[2]*((Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G4, G5}])/(4*TR) - 
       (Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G5, G4}])/(4*TR) + 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G5, G6}])/(4*TR + 6*N*TR + 2*N^2*TR) - 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G6, G5}])/(2*(2 + 3*N + N^2)*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G4, G5, G6}])/(8*TR + 4*N*TR) + 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G5, G4, G6}])/(8*TR + 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G4, G5}])/(8*TR + 4*N*TR) + 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G5, G4}])/(8*TR + 4*N*TR) - 
       (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
         2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
         2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] + 
         2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] + 
         N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}])/(8*TR + 4*N*TR)))/
     (Sqrt[N^3*(-3 + 2*N + N^2)]*TR)
 
Subscript[Vector8278a27, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Sqrt[2]*((Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G4, G5}])/(4*TR) + 
       (Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G5, G4}])/(4*TR) + 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G5, G6}])/(4*TR + 6*N*TR + 2*N^2*TR) + 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G6, G5}])/(4*TR + 6*N*TR + 2*N^2*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G4, G5, G6}])/(8*TR + 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G5, G4, G6}])/(8*TR + 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G4, G5}])/(8*TR + 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G5, G4}])/(8*TR + 4*N*TR) - 
       (TR*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[
          \[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
        (4 + 2*N) - (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], 
           Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
           Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], 
           Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], 
           Q1], Q2] - 2*Subscript[Superscript[Superscript[t, 
             {G4, G5, G3, G6}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
         2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] + 
         2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G4, G5}] + 
         2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G4, G5}])/(8*TR + 4*N*TR)))/
     (Sqrt[N*(12 - 8*N - 7*N^2 + 2*N^3 + N^4)]*TR)
 
Subscript[Vector8271027, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (-((1 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], 
         Q2]) + N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], 
         Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
        Q1], Q2] + N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
         Q1], Q2] - N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], 
         Q1], Q2] - Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], 
        Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], 
        Q1], Q2] + 2*N*Subscript[Superscript[Superscript[t, 
          {G4, G3, G5, G6}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      2*N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] + 
      2*N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G5, G6}] - 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G6, G5}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G5, G6}] + N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G4, G6, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + 2*N*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] + N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] - 
      2*N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] - N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*Sqrt[2]*N*(2 + N)*Sqrt[N*(6 - N - 7*N^2 + N^3 + N^4)]*
      TR^2)
 
Subscript[Vector82710bar27, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] + 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - 
      2*N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] + 
      2*N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] - 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G5, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G6, G5}] + Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G6, G5}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] + Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G4, G5}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G5, G4}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + 2*N*TR*Subscript[Superscript[
         Superscript[t, {G6, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] + N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] - 
      2*N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] - N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*Sqrt[2]*N*(2 + N)*Sqrt[N*(6 - N - 7*N^2 + N^3 + N^4)]*
      TR^2)
 
Subscript[Vector8272727s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((-2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G4, G5}])/(2*TR + N*TR) + 
      (Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
        Superscript[o, {G3, G4, G6}])/TR - 
      (2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G5, G4}])/(2*TR + N*TR) + 
      (Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
        Superscript[o, {G3, G5, G6}])/TR + 
      (Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
        Superscript[o, {G3, G6, G4}])/TR + 
      (Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
        Superscript[o, {G3, G6, G5}])/TR + 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G5, G6}])/((2 + N)^2*TR) + 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G6, G5}])/((2 + N)^2*TR) - 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G5, G6}])/((2 + N)^2*TR) - 
      (2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G6, G5}])/(2*TR + N*TR) - 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G4, G6}])/((2 + N)^2*TR) - 
      (2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G6, G4}])/(2*TR + N*TR) - 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G4, G5}])/((2 + N)^2*TR) - 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G5, G4}])/((2 + N)^2*TR) + 
      (4*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
         {G4, G5}])/(2 + N)^2 - (2*TR*Subscript[Superscript[\[Delta], Q1], 
         Q2]*Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}])/(2 + N) - 
      (2*TR*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}])/(2 + N) + 
      (-(N*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], 
           Q2]) - 2*(2 + N)*Subscript[Superscript[Superscript[t, 
            {G3, G4, G6, G5}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
        4*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], 
          Q2] - N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], 
           Q1], Q2] - N*Subscript[Superscript[Superscript[t, 
            {G3, G6, G5, G4}], Q1], Q2] + 
        4*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
        4*N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], 
           Q1], Q2] + 4*Subscript[Superscript[Superscript[t, 
            {G4, G3, G6, G5}], Q1], Q2] + 
        4*N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], 
           Q1], Q2] - 4*Subscript[Superscript[Superscript[t, 
            {G4, G5, G3, G6}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], 
          Q2] - N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], 
           Q1], Q2] + 4*Subscript[Superscript[Superscript[t, 
            {G4, G6, G3, G5}], Q1], Q2] + 
        4*N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], 
           Q1], Q2] - 4*Subscript[Superscript[Superscript[t, 
            {G4, G6, G5, G3}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], 
          Q2] + 4*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], 
           Q1], Q2] + 4*N*Subscript[Superscript[Superscript[t, 
            {G5, G3, G4, G6}], Q1], Q2] + 
        N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], 
          Q2] + 4*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], 
           Q1], Q2] + 4*N*Subscript[Superscript[Superscript[t, 
            {G5, G3, G6, G4}], Q1], Q2] + 
        N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], 
          Q2] - 4*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], 
           Q1], Q2] - 2*N*Subscript[Superscript[Superscript[t, 
            {G5, G4, G3, G6}], Q1], Q2] - 
        N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
        4*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
        4*N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], 
           Q1], Q2] - 4*Subscript[Superscript[Superscript[t, 
            {G5, G6, G4, G3}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], 
          Q2] - 4*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], 
           Q1], Q2] - 2*N*Subscript[Superscript[Superscript[t, 
            {G6, G3, G4, G5}], Q1], Q2] - 
        4*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
        2*N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], 
          Q2] + 4*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], 
           Q1], Q2] + 4*N*Subscript[Superscript[Superscript[t, 
            {G6, G4, G3, G5}], Q1], Q2] + 
        N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], 
          Q2] - N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], 
           Q1], Q2] + 4*Subscript[Superscript[Superscript[t, 
            {G6, G5, G3, G4}], Q1], Q2] + 
        4*N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], 
           Q1], Q2] - N*Subscript[Superscript[Superscript[t, 
            {G6, G5, G4, G3}], Q1], Q2] + 
        4*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}])/((2 + N)^2*TR))/
     (4*Sqrt[(N*(24 + 2*N - 29*N^2 - 3*N^3 + 5*N^4 + N^5))/(2 + N)]*TR)
 
Subscript[Vector8272727a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] - 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] + 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] + 
      2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - 2*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] - N*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}])/
     (4*N*(2 + N)*Sqrt[-3 - N + 3*N^2 + N^3]*TR^2)
 
Subscript[Vector808s0, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Sqrt[2]*((Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G4, G5}])/(4*TR) - 
       (Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G5, G4}])/(4*TR) + 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G5, G6}])/(4*TR - 6*N*TR + 2*N^2*TR) - 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G6, G5}])/(2*(2 - 3*N + N^2)*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G4, G5, G6}])/(8*TR - 4*N*TR) + 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G5, G4, G6}])/(8*TR - 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G4, G5}])/(8*TR - 4*N*TR) + 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G5, G4}])/(8*TR - 4*N*TR) + 
       (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] + 
         2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
         Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
         2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] + 
         N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}])/(8*TR - 4*N*TR)))/
     (Sqrt[N^3*(-3 - 2*N + N^2)]*TR)
 
Subscript[Vector808a0, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Sqrt[2]*((Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G4, G5}])/(4*TR) + 
       (Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
         Superscript[o, {G3, G5, G4}])/(4*TR) + 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G5, G6}])/(4*TR - 6*N*TR + 2*N^2*TR) + 
       (Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
         Superscript[o, {G4, G6, G5}])/(4*TR - 6*N*TR + 2*N^2*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G4, G5, G6}])/(8*TR - 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G5, G4, G6}])/(8*TR - 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G4, G5}])/(8*TR - 4*N*TR) - 
       (Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
          {G3, G6, G5, G4}])/(8*TR - 4*N*TR) + 
       (TR*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[
          \[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], {G4, G5}])/
        (4 - 2*N) + (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], 
           Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
           Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], 
           Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], 
           Q1], Q2] - 2*Subscript[Superscript[Superscript[t, 
             {G4, G5, G3, G6}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
         2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
         N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
         Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
         2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] + 
         2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G3, G6}] - 
         2*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G4, G5}] - 
         2*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
          Superscript[\[CapitalDelta], {G4, G5}])/(8*TR - 4*N*TR)))/
     (Sqrt[N*(12 + 8*N - 7*N^2 - 2*N^3 + N^4)]*TR)
 
Subscript[Vector80100, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (-Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] + 
      2*N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      2*N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] - 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G5, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G6, G5}] + Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G6, G5}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] + Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] - 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G4, G5}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G5, G4}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - 2*N*TR*Subscript[Superscript[
         Superscript[t, {G6, G5}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] + N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*Sqrt[2]*(-2 + N)*N*Sqrt[N*(6 + N - 7*N^2 - N^3 + N^4)]*
      TR^2)
 
Subscript[Vector8010bar0, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (-((-1 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], 
         Q2]) + N*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], 
         Q1], Q2] - Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
        Q1], Q2] + N*Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], 
         Q1], Q2] - N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], 
         Q1], Q2] + Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], 
        Q1], Q2] - Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], 
        Q1], Q2] + 2*N*Subscript[Superscript[Superscript[t, 
          {G4, G3, G5, G6}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], Q2] - 
      2*N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
      2*N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] - 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G4, G5}] + 
      2*N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      N^2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] + 
      N*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
       Superscript[o, {G3, G5, G4}] - 
      2*N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      N^2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G5, G6}] - 
      2*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
       Superscript[o, {G4, G6, G5}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G4, G5, G6}] - N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G4, G6, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] - N*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G5, G4, G6}] + 
      N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G6, G4}] - Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] - 2*N*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] + N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], 
         Q1], Q2]*Superscript[\[CapitalDelta], {G3, G4}] + 
      2*N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G4, G6}] + 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}]*Superscript[\[CapitalDelta], 
        {G4, G6}] + N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G5, G6}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G5, G6}] - 
      N*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
        {G5, G6}])/(2*Sqrt[2]*(-2 + N)*N*Sqrt[N*(6 + N - 7*N^2 - N^3 + N^4)]*
      TR^2)
 
Subscript[Vector8000s, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    ((2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G4, G5}])/(-2 + N) + 
      Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] + 
      (2*Subscript[Superscript[Superscript[t, {G6}], Q1], Q2]*
        Superscript[o, {G3, G5, G4}])/(-2 + N) + 
      Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] + 
      Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] + 
      Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G5, G6}])/(-2 + N)^2 + 
      (4*Subscript[Superscript[Superscript[t, {G3}], Q1], Q2]*
        Superscript[o, {G4, G6, G5}])/(-2 + N)^2 + 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G5, G6}])/(-2 + N)^2 + 
      (2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G4, G6, G5}])/(-2 + N) + 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G4, G6}])/(-2 + N)^2 + 
      (2*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G5, G6, G4}])/(-2 + N) + 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G4, G5}])/(-2 + N)^2 + 
      (N*Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
         {G3, G6, G5, G4}])/(-2 + N)^2 - 
      (4*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G6}]*Superscript[\[CapitalDelta], 
         {G4, G5}])/(-2 + N)^2 - (2*TR^2*Subscript[Superscript[\[Delta], Q1], 
         Q2]*Superscript[\[CapitalDelta], {G3, G5}]*
        Superscript[\[CapitalDelta], {G4, G6}])/(-2 + N) - 
      (2*TR^2*Subscript[Superscript[\[Delta], Q1], Q2]*
        Superscript[\[CapitalDelta], {G3, G4}]*Superscript[\[CapitalDelta], 
         {G5, G6}])/(-2 + N) - 
      (N*Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
        2*(-2 + N)*Subscript[Superscript[Superscript[t, {G3, G4, G6, G5}], 
           Q1], Q2] + N*Subscript[Superscript[Superscript[t, 
            {G3, G5, G4, G6}], Q1], Q2] - 
        4*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G3, G5, G6, G4}], Q1], 
          Q2] + N*Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], 
           Q1], Q2] + N*Subscript[Superscript[Superscript[t, 
            {G3, G6, G5, G4}], Q1], Q2] + 
        4*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] - 
        4*N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], 
           Q1], Q2] + 4*Subscript[Superscript[Superscript[t, 
            {G4, G3, G6, G5}], Q1], Q2] - 
        4*N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], 
           Q1], Q2] - 4*Subscript[Superscript[Superscript[t, 
            {G4, G5, G3, G6}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G4, G5, G3, G6}], Q1], 
          Q2] + N*Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], 
           Q1], Q2] + 4*Subscript[Superscript[Superscript[t, 
            {G4, G6, G3, G5}], Q1], Q2] - 
        4*N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], 
           Q1], Q2] - 4*Subscript[Superscript[Superscript[t, 
            {G4, G6, G5, G3}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G4, G6, G5, G3}], Q1], 
          Q2] + 4*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], 
           Q1], Q2] - 4*N*Subscript[Superscript[Superscript[t, 
            {G5, G3, G4, G6}], Q1], Q2] + 
        N^2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], 
          Q2] + 4*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], 
           Q1], Q2] - 4*N*Subscript[Superscript[Superscript[t, 
            {G5, G3, G6, G4}], Q1], Q2] + 
        N^2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], 
          Q2] - 4*Subscript[Superscript[Superscript[t, {G5, G4, G3, G6}], 
           Q1], Q2] + 2*N*Subscript[Superscript[Superscript[t, 
            {G5, G4, G3, G6}], Q1], Q2] + 
        N*Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] + 
        4*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] - 
        4*N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], 
           Q1], Q2] - 4*Subscript[Superscript[Superscript[t, 
            {G5, G6, G4, G3}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G5, G6, G4, G3}], Q1], 
          Q2] - 4*Subscript[Superscript[Superscript[t, {G6, G3, G4, G5}], 
           Q1], Q2] + 2*N*Subscript[Superscript[Superscript[t, 
            {G6, G3, G4, G5}], Q1], Q2] - 
        4*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], Q2] + 
        2*N*Subscript[Superscript[Superscript[t, {G6, G3, G5, G4}], Q1], 
          Q2] + 4*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], 
           Q1], Q2] - 4*N*Subscript[Superscript[Superscript[t, 
            {G6, G4, G3, G5}], Q1], Q2] + 
        N^2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], 
          Q2] + N*Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], 
           Q1], Q2] + 4*Subscript[Superscript[Superscript[t, 
            {G6, G5, G3, G4}], Q1], Q2] - 
        4*N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], 
          Q2] + N^2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], 
           Q1], Q2] + N*Subscript[Superscript[Superscript[t, 
            {G6, G5, G4, G3}], Q1], Q2] - 
        4*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] - 
        N^2*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] - 
        N^2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G4}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] - 
        N^2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        4*N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] - 
        N^2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G5}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G4, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G5, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G3, G6}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G3, G6}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] - 
        4*TR*Subscript[Superscript[Superscript[t, {G6, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G5}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G3, G5}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G5, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G4, G6}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G3, G4}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] + 
        4*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}] - 
        2*N*TR*Subscript[Superscript[Superscript[t, {G4, G3}], Q1], Q2]*
         Superscript[\[CapitalDelta], {G5, G6}])/(-2 + N)^2)/
     (4*Sqrt[(N*(-24 + 2*N + 29*N^2 - 3*N^3 - 5*N^4 + N^5))/(-2 + N)]*TR^2)
 
Subscript[Vector8000a, {Q1_, Q2_, G3_, G4_, G5_, G6_}] := 
    (Subscript[Superscript[Superscript[t, {G3, G4, G5, G6}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G3, G5, G4, G6}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G4, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G3, G6, G5, G4}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G5, G6}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G4, G3, G6, G5}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G4, G5, G6, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G4, G6, G3, G5}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G4, G6}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G5, G3, G6, G4}], Q1], Q2] + 
      Subscript[Superscript[Superscript[t, {G5, G4, G6, G3}], Q1], Q2] - 
      2*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      N*Subscript[Superscript[Superscript[t, {G5, G6, G3, G4}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G4, G3, G5}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G4, G5, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      N*Subscript[Superscript[Superscript[t, {G6, G5, G3, G4}], Q1], Q2] - 
      Subscript[Superscript[Superscript[t, {G6, G5, G4, G3}], Q1], Q2] + 
      2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] - 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G4, G6}] + 
      2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] - 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G5, G6}] - 
      2*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] + 
      N*Subscript[Superscript[Superscript[t, {G5}], Q1], Q2]*
       Superscript[o, {G3, G6, G4}] - 
      2*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] + 
      N*Subscript[Superscript[Superscript[t, {G4}], Q1], Q2]*
       Superscript[o, {G3, G6, G5}] - Subscript[Superscript[\[Delta], Q1], 
        Q2]*Superscript[o, {G3, G4, G5, G6}] - 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G5, G4, G6}] + Subscript[Superscript[\[Delta], Q1], Q2]*
       Superscript[o, {G3, G6, G4, G5}] + 
      Subscript[Superscript[\[Delta], Q1], Q2]*Superscript[o, 
        {G3, G6, G5, G4}] + 2*TR*Subscript[Superscript[
         Superscript[t, {G5, G6}], Q1], Q2]*Superscript[\[CapitalDelta], 
        {G3, G4}] - N*TR*Subscript[Superscript[Superscript[t, {G5, G6}], Q1], 
        Q2]*Superscript[\[CapitalDelta], {G3, G4}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G5}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G4}] + 
      2*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      N*TR*Subscript[Superscript[Superscript[t, {G4, G6}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] - 
      2*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}] + 
      N*TR*Subscript[Superscript[Superscript[t, {G6, G4}], Q1], Q2]*
       Superscript[\[CapitalDelta], {G3, G5}])/
     (4*(-2 + N)*N*Sqrt[3 - N - 3*N^2 + N^3]*TR^2)
 



(* ::Text:: *)
(*(Private note : This package has been checked in TestTheqqbar4gVectorsv2.nb.) *)

